APEX: A High-Performance Learned Index on Persistent Memory

The recently released persistent memory (PM) offers high performance, persistence, and is cheaper than DRAM. This opens up new possibilities for indexes that operate and persist data directly on the memory bus. Recent learned indexes exploit data distribution and have shown great potential for some workloads. However, none support persistence or instant recovery, and existing PM-based indexes typically evolve B+-trees without considering learned indexes. This paper proposes APEX, a new PM-optimized learned index that offers high performance, persistence, concurrency, and instant recovery. APEX is based on ALEX, a state-of-the-art updatable learned index, to combine and adapt the best of past PM optimizations and learned indexes, allowing it to reduce PM accesses while still exploiting machine learning. Our evaluation on Intel DCPMM shows that APEX can perform up to ~15x better than existing PM indexes and can recover from failures in ~42ms.

==> apex-full-arxiv/figures/eval-plots/gen_ablation_insert.sh <==
#!/bin/bash
# $1: DN, IN
# $2 - query type: insert, search

type=(base OB FP DRAM)
titles=(Base "+ Overflow-Bucket" "+ Fingperints for PA" "+ DRAM" "+ Loose density")
datasets=$1

echo "Feature, throughput (Mops/s)"


for i in 1 2 3 4; do # Five columns
    echo -ne ${titles[$i-1]},
    filename=24-${type[$i-1]}-alex-${datasets}-insert.data
    
    CMD=`grep "cumulative throughput" $filename | cut -d$'\t' -f3 | cut -d ' ' -f1`
    tps=`echo $CMD | cut -d ' ' -f1`
    echo -ne $tps

    echo
done
echo -ne ${titles[4]},
filename=alex-${datasets}-insert.data
CMD=`grep "cumulative throughput" $filename | cut -d$'\t' -f3 | cut -d ' ' -f1`
tps=`echo $CMD | cut -d ' ' -f6`
echo -ne $tps
echo
 

==> apex-full-arxiv/figures/eval-plots/gen_ablation_search.sh <==
#!/bin/bash
# $1: DN, IN
# $2 - query type: insert, search

type=(base OB DRAM)
titles=(Base "+ Overflow-Bucket" "+ DRAM" "+ Loose density")
datasets=$1

echo "Feature, throughput (Mops/s)"


for i in 1 2 3; do # Five columns
    echo -ne ${titles[$i-1]},
    filename=24-${type[$i-1]}-alex-${datasets}-search.data
    
    CMD=`grep "cumulative throughput" $filename | cut -d$'\t' -f3 | cut -d ' ' -f1`
    tps=`echo $CMD | cut -d ' ' -f1`
    echo -ne $tps

    echo
done
 

==> apex-full-arxiv/figures/eval-plots/gen_all_ablation.sh <==
ops=(insert search)
datasets=(fb longlat)

for op in ${ops[@]}; do
    for dataset in ${datasets[@]}; do
        echo "Generating csv for $dataset $op"
        bash gen_ablation_${op}.sh $dataset > ./csv/$dataset-$op-ablation.csv
    done
done

==> apex-full-arxiv/figures/eval-plots/gen_all_insert_erase.sh <==
ops=(insert erase)
datasets=(fb longitudes longlat ycsb tpce lognormal)

for op in ${ops[@]}; do
    for dataset in ${datasets[@]}; do
        echo "Generating csv for $dataset $op"
        bash gen_csv_insert_erase.sh $dataset $op > ./csv/$dataset-$op.csv
    done
done

==> apex-full-arxiv/figures/eval-plots/gen_all_mixed_csv.sh <==
ops=(mixed02 mixed05)
datasets=(longitudes longlat)

for op in ${ops[@]}; do
for dataset in ${datasets[@]}; do
    echo "Generating csv for $dataset"
    bash gen_csv_mixed.sh $dataset $op > ./csv/$op-$dataset.csv
done
done


==> apex-full-arxiv/figures/eval-plots/gen_all_op_csv.sh <==
op=$1
datasets=(fb longitudes longlat ycsb tpce lognormal)

for dataset in ${datasets[@]}; do
    echo "Generating csv for $dataset"
    bash gen_csv_$op.sh $dataset > ./csv/$dataset-$op.csv
done


==> apex-full-arxiv/figures/eval-plots/gen_all_pure_dram_csv.sh <==
datasets=(longitudes longlat)
ops=(insert search)

for dataset in ${datasets[@]}; do
    echo "Generating csv for $dataset"
    for op in ${ops[@]}; do
	echo "Generating for $op" 
         bash gen_pure_dram_${op}_csv.sh $dataset $op > ./csv/$dataset-pure-dram-$op.csv
    done
done


==> apex-full-arxiv/figures/eval-plots/gen_all_skew.sh <==
ops=(search update)
datasets=(longlat lognormal)

for op in ${ops[@]}; do
for dataset in ${datasets[@]}; do
    echo "Generating csv for $dataset $op"
    bash gen_csv_skew_1_${dataset}.sh $dataset $op > ./csv/${dataset}_skew1_${op}.csv
    bash gen_csv_skew_24_${dataset}.sh $dataset $op > ./csv/${dataset}_skew24_${op}.csv
done
done


==> apex-full-arxiv/figures/eval-plots/gen_all_skew_csv.sh <==
#op=$1
datasets=(longlat)
ops=(update search)

for op in ${ops[@]}; do
    echo "Generating csv for $op skew1"
    bash gen_csv_skew_1.sh $op > ./csv/skew1_$op.csv
done

for op in ${ops[@]}; do
    echo "Generating csv for $op skew24"
    bash gen_csv_skew_24.sh $op > ./csv/skew24_$op.csv
done


==> apex-full-arxiv/figures/eval-plots/gen_csv_all.sh <==
#!/bin/bash
mkdir -p csv

#### Single-threaded across all data sets
./gen_csv_single_insert_erase.sh insert > csv/single-insert.csv
./gen_csv_single_insert_erase.sh erase > csv/single-erase.csv
./gen_csv_single_search.sh > csv/single-search.csv
./gen_csv_single_update.sh > csv/single-update.csv
./gen_csv_single_range.sh > csv/single-range.csv

#### APEX with adaptive node sizes vs. with large max node size (16MB)
./gen_csv_smo.sh ycsb > csv/smo-ycsb.csv
./gen_csv_smo.sh lognormal > csv/smo-lognormal.csv

#### APEX in pure PM vs. PM+DRAM
./gen_csv_dram_pm_insert.sh > csv/dram-pm-insert.csv
./gen_csv_dram_pm_search.sh > csv/dram-pm-search.csv

#### APEX in pure PM vs. PM+DRAM
./gen_csv_dram_pm_insert.sh > csv/dram-pm-insert.csv
./gen_csv_dram_pm_search.sh > csv/dram-pm-search.csv

#### Mixed02/05 scalability
./gen_csv_mixed.sh longlat mixed02 > csv/mixed02-longlat.csv
./gen_csv_mixed.sh longlat mixed05 > csv/mixed05-longlat.csv

./gen_csv_mixed.sh longitudes mixed02 > csv/mixed02-longitudes.csv
./gen_csv_mixed.sh longitudes mixed05 > csv/mixed05-longitudes.csv

#### lognormal scalability
./gen_csv_insert_erase.sh lognormal insert > csv/lognormal-insert.csv
./gen_csv_insert_erase.sh lognormal erase > csv/lognormal-erase.csv

./gen_csv_search.sh lognormal > csv/lognormal-search.csv
./gen_csv_range.sh lognormal > csv/lognormal-range.csv
./gen_csv_update.sh lognormal > csv/lognormal-update.csv

#### fb scalability
./gen_csv_insert_erase.sh fb insert > csv/fb-insert.csv
./gen_csv_insert_erase.sh fb erase > csv/fb-erase.csv

./gen_csv_search.sh fb > csv/fb-search.csv
./gen_csv_range.sh fb > csv/fb-range.csv
./gen_csv_update.sh fb > csv/fb-update.csv

#### longitudes
./gen_csv_insert_erase.sh longitudes insert > csv/longitudes-insert.csv
./gen_csv_insert_erase.sh longitudes erase > csv/longitudes-erase.csv

./gen_csv_search.sh longitudes > csv/longitudes-search.csv
./gen_csv_range.sh longitudes > csv/longitudes-range.csv
./gen_csv_update.sh longitudes > csv/longitudes-update.csv

#### longlat 
./gen_csv_insert_erase.sh longlat insert > csv/longlat-insert.csv
./gen_csv_insert_erase.sh longlat erase > csv/longlat-erase.csv

./gen_csv_search.sh longlat > csv/longlat-search.csv
./gen_csv_range.sh longlat > csv/longlat-range.csv
./gen_csv_update.sh longlat > csv/longlat-update.csv

#### TPCE
./gen_csv_insert_erase.sh tpce insert > csv/tpce-insert.csv
./gen_csv_insert_erase.sh tpce erase > csv/tpce-erase.csv

./gen_csv_search.sh tpce > csv/tpce-search.csv
./gen_csv_range.sh tpce > csv/tpce-range.csv
./gen_csv_update.sh tpce > csv/tpce-update.csv

#### YCSB
./gen_csv_insert_erase.sh ycsb insert > csv/ycsb-insert.csv
./gen_csv_insert_erase.sh ycsb erase > csv/ycsb-erase.csv

./gen_csv_search.sh ycsb > csv/ycsb-search.csv
./gen_csv_range.sh ycsb > csv/ycsb-range.csv
./gen_csv_update.sh ycsb > csv/ycsb-update.csv


==> apex-full-arxiv/figures/eval-plots/gen_csv_density_longitudes.sh <==
#!/bin/bash
# Impact of density bound

APEX_loose_density=`grep "cumulative throughput" alex-longitudes-insert.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
APEX_tight_density=`grep "cumulative throughput" alex-longitudes-insert-density.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`

#echo $APEX
#echo $FF
#echo $BZ
#echo $LB

threads=(1 2 4 8 16 24)

echo "Threads,loose density,tight density"

for i in 1 2 3 4 5 6; do
  echo -ne ${threads[$i-1]},

  tps=`echo $APEX_loose_density | cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $APEX_tight_density | cut -d ' ' -f$i`
  echo -ne $tps
  
  echo
done



==> apex-full-arxiv/figures/eval-plots/gen_csv_density_longlat.sh <==
#!/bin/bash
# Impact of density bound

APEX_loose_density=`grep "cumulative throughput" alex-longlat-insert.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
APEX_tight_density=`grep "cumulative throughput" alex-longlat-insert-density.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`

#echo $APEX
#echo $FF
#echo $BZ
#echo $LB

threads=(1 2 4 8 16 24)

echo "Threads,loose density,tight density"

for i in 1 2 3 4 5 6; do
  echo -ne ${threads[$i-1]},

  tps=`echo $APEX_loose_density | cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $APEX_tight_density | cut -d ' ' -f$i`
  echo -ne $tps
  
  echo
done



==> apex-full-arxiv/figures/eval-plots/gen_csv_dram_pm_insert.sh <==
#!/bin/bash
# Effect of DRAM: compare APEX vs. a version of APEX that's pure PM

APEX=`grep "cumulative throughput" alex-longitudes-insert.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
APEX_PM=`grep "cumulative throughput" alex-longitudes-insert-purepm.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`

#echo $APEX
#echo $FF
#echo $BZ
#echo $LB

threads=(1 2 4 8 16 24)

echo "Threads,APEX,APEX-PM-Only"

for i in 1 2 3 4 5 6; do
  echo -ne ${threads[$i-1]},

  tps=`echo $APEX | cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $APEX_PM| cut -d ' ' -f$i`
  echo -ne $tps

  echo
done



==> apex-full-arxiv/figures/eval-plots/gen_csv_dram_pm_search.sh <==
#!/bin/bash
# Effect of DRAM: compare APEX vs. a version of APEX that's pure PM

APEX=`grep "cumulative throughput" alex-longitudes-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
APEX_PM=`grep "cumulative throughput" alex-longitudes-search-purepm.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`

threads=(1 2 4 8 16 24)

echo "Threads,APEX,APEX-PM-Only"

# field 1, 4, 7, ... corresponds to search op
fields=(1 4 7 10 13 16)

for i in 1 2 3 4 5 6; do
  echo -ne ${threads[$i-1]},

  tps=`echo $APEX | cut -d ' ' -f${fields[$i-1]}`
  echo -ne $tps,

  tps=`echo $APEX_PM| cut -d ' ' -f$i`
  echo -ne $tps

  echo
done



==> apex-full-arxiv/figures/eval-plots/gen_csv_insert_erase.sh <==
#!/bin/bash
# $1 - dataset: ycsb, longlat, tpce, longitudes, fb, or lognormal
# $2 - op: insert or erase

dataset=$1
op=$2

APEX=`grep "cumulative throughput" alex-$dataset-$op.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
FF=`grep "cumulative throughput" fastfair-$dataset-$op.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
BZ=`grep "cumulative throughput" bztree-$dataset-$op.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
LB=`grep "cumulative throughput" lbtree-$dataset-$op.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
DP=`grep "cumulative throughput" dptree-$dataset-$op.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
UT=`grep "cumulative throughput" utree-$dataset-$op.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
FP=`grep "cumulative throughput" fptree-$dataset-$op.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`

#echo $APEX
#echo $FF
#echo $BZ
#echo $LB

threads=(1 2 4 8 16 24)

echo "Threads,APEX,LB+-Tree,FAST+FAIR,BzTree,DPTree,uTree,FPTree"

for i in 1 2 3 4 5 6; do
  echo -ne ${threads[$i-1]},

  tps=`echo $APEX | cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $LB| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $FF| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $BZ| cut -d ' ' -f$i`
  echo -ne $tps,
  
  if [ $dataset == "longlat" ] || [ $dataset == "longitudes" ] || [ $op == "erase" ]; then
    echo -ne 0,
  else
    tps=`echo $DP| cut -d ' ' -f$i`
    echo -ne $tps,
  fi
  
  tps=`echo $UT| cut -d ' ' -f$i`
  echo -ne $tps,
  
  tps=`echo $FP| cut -d ' ' -f$i`
  echo -ne $tps
  
  echo
done

APEX=`grep "cumulative throughput" hyper-alex-$dataset-$op.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
FF=`grep "cumulative throughput" hyper-fastfair-$dataset-$op.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
BZ=`grep "cumulative throughput" hyper-bztree-$dataset-$op.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
LB=`grep "cumulative throughput" hyper-lbtree-$dataset-$op.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
DP=`grep "cumulative throughput" hyper-dptree-$dataset-$op.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
UT=`grep "cumulative throughput" hyper-utree-$dataset-$op.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
FP=`grep "cumulative throughput" hyper-fptree-$dataset-$op.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`

threads=(32 48)

for i in 1 2; do
  echo -ne ${threads[$i-1]},

  tps=`echo $APEX | cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $LB| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $FF| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $BZ| cut -d ' ' -f$i`
  echo -ne $tps,
  
  if [ $dataset == "longlat" ] || [ $dataset == "longitudes" ] || [ $op == "erase" ]; then
    echo -ne 0,
  else  
    tps=`echo $DP | cut -d ' ' -f$i`
    echo -ne $tps,
  fi
  
  tps=`echo $UT | cut -d ' ' -f$i`
  echo -ne $tps,
  
  tps=`echo $FP | cut -d ' ' -f$i`
  echo -ne $tps

  echo
done


==> apex-full-arxiv/figures/eval-plots/gen_csv_mixed.sh <==
#!/bin/bash
# $1 - dataset: ycsb, longlat, tpce, longitudes, fb, or lognormal
# $2 - workload: mixed02 or mixed05

dataset=$1
workload=$2

APEX=`grep "cumulative throughput" alex-$dataset-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
FF=`grep "cumulative throughput" fastfair-$dataset-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
BZ=`grep "cumulative throughput" bztree-$dataset-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
LB=`grep "cumulative throughput" lbtree-$dataset-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
FP=`grep "cumulative throughput" fptree-$dataset-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
UT=`grep "cumulative throughput" utree-$dataset-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`


#echo $APEX
#echo $FF
#echo $BZ
#echo $LB

threads=(1 2 4 8 16 24 32 48)

echo "Threads,APEX,LB+-Tree,FAST+FAIR,BzTree,FPTree,uTree"

for i in 1 2 3 4 5 6; do
  echo -ne ${threads[$i-1]},

  tps=`echo $APEX | cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $LB| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $FF| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $BZ| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $FP| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $UT| cut -d ' ' -f$i`
  echo -ne $tps,

  echo
done


APEX=`grep "cumulative throughput" hyper-alex-$dataset-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
FF=`grep "cumulative throughput" hyper-fastfair-$dataset-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
BZ=`grep "cumulative throughput" hyper-bztree-$dataset-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
LB=`grep "cumulative throughput" hyper-lbtree-$dataset-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
FP=`grep "cumulative throughput" hyper-fptree-$dataset-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
UT=`grep "cumulative throughput" hyper-utree-$dataset-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
threads=(32 48)

for i in 1 2; do
  echo -ne ${threads[$i-1]},

  tps=`echo $APEX | cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $LB| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $FF| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $BZ| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $FP| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $UT| cut -d ' ' -f$i`
  echo -ne $tps

  echo
done






==> apex-full-arxiv/figures/eval-plots/gen_csv_mixed_lognormal.sh <==
#!/bin/bash
# $1 - dataset: ycsb, longlat, tpce, longitudes, fb, or lognormal
# $2 - workload: mixed02 or mixed05

dataset=$1
workload=$2

APEX=`grep "cumulative throughput" alex-$dataset-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
FF=`grep "cumulative throughput" fastfair-$dataset-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
BZ=`grep "cumulative throughput" bztree-$dataset-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
LB=`grep "cumulative throughput" lbtree-$dataset-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
FP=`grep "cumulative throughput" fptree-$dataset-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
UT=`grep "cumulative throughput" utree-$dataset-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
DP=`grep "cumulative throughput" dptree-$dataset-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`



#echo $APEX
#echo $FF
#echo $BZ
#echo $LB

threads=(1 2 4 8 16 24 32 48)

echo "Threads,APEX,LB+-Tree,FAST+FAIR,BzTree,FPTree,uTree,DPTree"

for i in 1 2 3 4 5 6; do
  echo -ne ${threads[$i-1]},

  tps=`echo $APEX | cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $LB| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $FF| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $BZ| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $FP| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $UT| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $DP| cut -d ' ' -f$i`
  echo -ne $tps

  echo
done


APEX=`grep "cumulative throughput" 32-hyper-alex-$dataset-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
FF=`grep "cumulative throughput" 32-hyper-fastfair-$dataset-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
BZ=`grep "cumulative throughput" 32-hyper-bztree-$dataset-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
LB=`grep "cumulative throughput" 32-hyper-lbtree-$dataset-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
FP=`grep "cumulative throughput" 32-hyper-fptree-$dataset-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
UT=`grep "cumulative throughput" 32-hyper-utree-$dataset-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
DP=`grep "cumulative throughput" 32-hyper-dptree-$dataset-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`

threads=(32)

for i in 1; do
  echo -ne ${threads[$i-1]},

  tps=`echo $APEX | cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $LB| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $FF| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $BZ| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $FP| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $UT| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $DP| cut -d ' ' -f$i`
  echo -ne $tps

  echo
done

APEX=`grep "cumulative throughput" alex-$dataset-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
FF=`grep "cumulative throughput" fastfair-$dataset-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
BZ=`grep "cumulative throughput" 48-hyper-bztree-$dataset-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
LB=`grep "cumulative throughput" lbtree-$dataset-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
FP=`grep "cumulative throughput" fptree-$dataset-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
UT=`grep "cumulative throughput" 48-hyper-utree-$dataset-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
DP=`grep "cumulative throughput" dptree-$dataset-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`

threads=(48)
fileds=(8)

for i in 1; do
  echo -ne ${threads[$i-1]},

  tps=`echo $APEX | cut -d ' ' -f8`
  echo -ne $tps,

  tps=`echo $LB| cut -d ' ' -f8`
  echo -ne $tps,

  tps=`echo $FF| cut -d ' ' -f8`
  echo -ne $tps,

  tps=`echo $BZ| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $FP| cut -d ' ' -f8`
  echo -ne $tps,

  tps=`echo $UT| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $DP| cut -d ' ' -f8`
  echo -ne $tps

  echo
done






==> apex-full-arxiv/figures/eval-plots/gen_csv_pa_accelerator_fb.sh <==
#!/bin/bash
# Effect of pa acceelrator: compare APEX vs. a version of APEX without FP for PA

APEX=`grep "cumulative throughput" alex-fb-update.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
APEX_NO_FP=`grep "cumulative throughput" alex-fb-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`

#echo $APEX
#echo $FF
#echo $BZ
#echo $LB

threads=(1 2 4 8 16 24)
fields=(3 6 9 12 15 18)

echo "Threads,With FP,Without FP"

for i in 1 2 3 4 5 6; do
  echo -ne ${threads[$i-1]},

  tps=`echo $APEX | cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $APEX_NO_FP| cut -d ' ' -f${fields[$i-1]}`
  echo -ne $tps

  echo
done



==> apex-full-arxiv/figures/eval-plots/gen_csv_pa_accelerator_longitudes.sh <==
#!/bin/bash
# Effect of pa acceelrator: compare APEX vs. a version of APEX without FP for PA

APEX=`grep "cumulative throughput" alex-longitudes-insert.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
APEX_PM=`grep "cumulative throughput" FP-alex-longitudes-insert.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`

#echo $APEX
#echo $FF
#echo $BZ
#echo $LB

threads=(1 2 4 8 16 24)

echo "Threads,With FP,Without FP"

for i in 1 2 3 4 5 6; do
  echo -ne ${threads[$i-1]},

  tps=`echo $APEX | cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $APEX_PM| cut -d ' ' -f$i`
  echo -ne $tps

  echo
done



==> apex-full-arxiv/figures/eval-plots/gen_csv_pa_accelerator_longlat.sh <==
#!/bin/bash
# Effect of pa acceelrator: compare APEX vs. a version of APEX without FP for PA

APEX=`grep "cumulative throughput" alex-longlat-insert.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
APEX_PM=`grep "cumulative throughput" FP-alex-longlat-insert.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`

#echo $APEX
#echo $FF
#echo $BZ
#echo $LB

threads=(1 2 4 8 16 24)

echo "Threads,With FP,Without FP"

for i in 1 2 3 4 5 6; do
  echo -ne ${threads[$i-1]},

  tps=`echo $APEX | cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $APEX_PM| cut -d ' ' -f$i`
  echo -ne $tps

  echo
done



==> apex-full-arxiv/figures/eval-plots/gen_csv_range.sh <==
#!/bin/bash
# $1 - dataset: ycsb, longlat, tpce, longitudes, fb, or lognormal

dataset=$1

APEX=`grep "cumulative throughput" alex-$dataset-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
FF=`grep "cumulative throughput" fastfair-$dataset-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
BZ=`grep "cumulative throughput" bztree-$dataset-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
LB=`grep "cumulative throughput" lbtree-$dataset-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
DP=`grep "cumulative throughput" dptree-$dataset-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
UT=`grep "cumulative throughput" utree-$dataset-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
FP=`grep "cumulative throughput" fptree-$dataset-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`

#echo $APEX
#echo $FF
#echo $BZ
#echo $LB

threads=(1 2 4 8 16 24)

echo "Threads,APEX,LB+-Tree,FAST+FAIR,BzTree,DPTree,uTree,FPTree"

# field 2, 5, 8, ... corresponds to range op
fields=(2 5 8 11 14 17)  # the last two corresponds to hyper file

for i in 1 2 3 4 5 6; do
  echo -ne ${threads[$i-1]},

  tps=`echo $APEX | cut -d ' ' -f${fields[$i-1]}`
  echo -ne $tps,

  tps=`echo $LB| cut -d ' ' -f${fields[$i-1]}`
  echo -ne $tps,

  tps=`echo $FF| cut -d ' ' -f${fields[$i-1]}`
  echo -ne $tps,

  tps=`echo $BZ| cut -d ' ' -f${fields[$i-1]}`
  echo -ne $tps,
  
  if [ $dataset == "longlat" ] || [ $dataset == "longitudes" ]; then
    echo -ne 0,
  else
    tps=`echo $DP| cut -d ' ' -f${fields[$i-1]}`
    echo -ne $tps,
  fi  

  tps=`echo $UT| cut -d ' ' -f${fields[$i-1]}`
  echo -ne $tps,
  
  tps=`echo $FP| cut -d ' ' -f${fields[$i-1]}`
  echo -ne $tps

  echo
done

APEX=`grep "cumulative throughput" hyper-alex-$dataset-range.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
FF=`grep "cumulative throughput" hyper-fastfair-$dataset-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
BZ=`grep "cumulative throughput" hyper-bztree-$dataset-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
LB=`grep "cumulative throughput" hyper-lbtree-$dataset-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
DP=`grep "cumulative throughput" hyper-dptree-$dataset-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
UT=`grep "cumulative throughput" hyper-utree-$dataset-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
FP=`grep "cumulative throughput" hyper-fptree-$dataset-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`

threads=(32 48)
fields=(2 5)
fields_apex_bz=(2 4)

for i in 1 2; do
  echo -ne ${threads[$i-1]},

  tps=`echo $APEX | cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $LB| cut -d ' ' -f${fields[$i-1]}`
  echo -ne $tps,

  tps=`echo $FF| cut -d ' ' -f${fields[$i-1]}`
  echo -ne $tps,

  tps=`echo $BZ| cut -d ' ' -f${fields_apex_bz[$i-1]}`
  echo -ne $tps,
  
  if [ $dataset == "longlat" ] || [ $dataset == "longitudes" ]; then
    echo -ne 0,
  else
    tps=`echo $DP | cut -d ' ' -f${fields[$i-1]}`
    echo -ne $tps,
  fi  

  tps=`echo $UT | cut -d ' ' -f${fields[$i-1]}`
  echo -ne $tps,
  
  tps=`echo $FP | cut -d ' ' -f${fields[$i-1]}`
  echo -ne $tps

  echo
done




==> apex-full-arxiv/figures/eval-plots/gen_csv_search.sh <==
#!/bin/bash
# $1 - dataset: ycsb, longlat, tpce, longitudes, fb, or lognormal

dataset=$1

APEX=`grep "cumulative throughput" alex-$dataset-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
FF=`grep "cumulative throughput" fastfair-$dataset-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
BZ=`grep "cumulative throughput" bztree-$dataset-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
LB=`grep "cumulative throughput" lbtree-$dataset-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
DP=`grep "cumulative throughput" dptree-$dataset-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
UT=`grep "cumulative throughput" utree-$dataset-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
FP=`grep "cumulative throughput" fptree-$dataset-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`

threads=(1 2 4 8 16 24)

echo "Threads,APEX,LB+-Tree,FAST+FAIR,BzTree,DPTree,uTree,FPTree"

# field 1, 4, 7, ... corresponds to search op
fields=(1 4 7 10 13 16)

for i in 1 2 3 4 5 6; do
  echo -ne ${threads[$i-1]},

  tps=`echo $APEX | cut -d ' ' -f${fields[$i-1]}`
  echo -ne $tps,

  tps=`echo $LB| cut -d ' ' -f${fields[$i-1]}`
  echo -ne $tps,

  tps=`echo $FF| cut -d ' ' -f${fields[$i-1]}`
  echo -ne $tps,

  tps=`echo $BZ| cut -d ' ' -f${fields[$i-1]}`
  echo -ne $tps,
   
  if [ $dataset == "longlat" ] || [ $dataset == "longitudes" ]; then
    echo -ne 0,
  else
    tps=`echo $DP | cut -d ' ' -f${fields[$i-1]}`
    echo -ne $tps,
  fi  
 
  tps=`echo $UT| cut -d ' ' -f${fields[$i-1]}`
  echo -ne $tps,
  
  tps=`echo $FP| cut -d ' ' -f${fields[$i-1]}`
  echo -ne $tps
  echo
done

APEX=`grep "cumulative throughput" hyper-alex-$dataset-search.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
FF=`grep "cumulative throughput" hyper-fastfair-$dataset-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
BZ=`grep "cumulative throughput" hyper-bztree-$dataset-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
LB=`grep "cumulative throughput" hyper-lbtree-$dataset-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
DP=`grep "cumulative throughput" hyper-dptree-$dataset-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
UT=`grep "cumulative throughput" hyper-utree-$dataset-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
FP=`grep "cumulative throughput" hyper-fptree-$dataset-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`


threads=(32 48)
fields=(1 4)
fields_apex_bz=(1 3)

for i in 1 2; do
  echo -ne ${threads[$i-1]},

  tps=`echo $APEX | cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $LB| cut -d ' ' -f${fields[$i-1]}`
  echo -ne $tps,

  tps=`echo $FF| cut -d ' ' -f${fields[$i-1]}`
  echo -ne $tps,

  tps=`echo $BZ| cut -d ' ' -f${fields_apex_bz[$i-1]}`
  echo -ne $tps,

  if [ $dataset == "longlat" ] || [ $dataset == "longitudes" ]; then
    echo -ne 0,
  else
    tps=`echo $DP | cut -d ' ' -f${fields[$i-1]}`
    echo -ne $tps,
  fi
 
  tps=`echo $UT | cut -d ' ' -f${fields[$i-1]}`
  echo -ne $tps,
  
  tps=`echo $FP | cut -d ' ' -f${fields[$i-1]}`
  echo -ne $tps
  echo
done



==> apex-full-arxiv/figures/eval-plots/gen_csv_single_insert_erase.sh <==
#!/bin/bash
# $1 - op: insert or erase

op=$1

dataset=("longitudes" "longlat" "lognormal" "fb" "ycsb" "tpce")
labels=("Longitudes" "Longlat" "Lognormal" "FB" "YCSB" "TPC-E")

echo "Dataset,APEX,LB+-Tree,FAST+FAIR,BzTree,uTree,FPTree,DPTree"

for i in 0 1 2 3 4 5; do
  d=${dataset[$i]}
  echo -ne ${labels[$i]},

  APEX=`grep "cumulative throughput" alex-$d-$op.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
  tps=`echo $APEX | cut -d ' ' -f1`
  echo -ne $tps,

  LB=`grep "cumulative throughput" lbtree-$d-$op.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
  tps=`echo $LB| cut -d ' ' -f1`
  echo -ne $tps,

  FF=`grep "cumulative throughput" fastfair-$d-$op.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
  tps=`echo $FF| cut -d ' ' -f1`
  echo -ne $tps,

  BZ=`grep "cumulative throughput" bztree-$d-$op.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
  tps=`echo $BZ| cut -d ' ' -f1`
  echo -ne $tps,

  UT=`grep "cumulative throughput" utree-$d-$op.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
  tps=`echo $UT| cut -d ' ' -f1`
  echo -ne $tps,

  FP=`grep "cumulative throughput" fptree-$d-$op.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
  tps=`echo $FP| cut -d ' ' -f1`
  echo -ne $tps,

  if [ $op == 'erase' ] || [ $i -eq 0 ] || [ $i -eq 1 ] 
  then
    echo -ne "0"
  else
    DP=`grep "cumulative throughput" dptree-$d-$op.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
    tps=`echo $DP| cut -d ' ' -f1`
    echo -ne $tps
  fi

  echo
done



==> apex-full-arxiv/figures/eval-plots/gen_csv_single_range.sh <==
#!/bin/zsh

dataset=("longitudes" "longlat" "lognormal" "fb" "ycsb" "tpce")
labels=("Longitudes" "Longlat" "Lognormal" "FB" "YCSB" "TPC-E")

echo "Dataset,APEX,LB+-Tree,FAST+FAIR,BzTree,uTree,FPTree,DPTree"

# field 2 corresponds to single-thread range op
for i in 0 1 2 3 4 5; do
  d=${dataset[$i]}
  echo -ne ${labels[$i]},

  APEX=`grep "cumulative throughput" /Users/weiran/Desktop/CodeSpace/LaTEX/pmtest/new-alex-results/alex-$d-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
  tps=`echo $APEX | cut -d ' ' -f2`
  echo -ne $tps,

  LB=`grep "cumulative throughput" lbtree-$d-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
  tps=`echo $LB| cut -d ' ' -f2`
  echo -ne $tps,

  FF=`grep "cumulative throughput" fastfair-$d-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
  tps=`echo $FF| cut -d ' ' -f2`
  echo -ne $tps,

  BZ=`grep "cumulative throughput" bztree-$d-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
  tps=`echo $BZ| cut -d ' ' -f2`
  echo -ne $tps,

  UT=`grep "cumulative throughput" utree-$d-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
  tps=`echo $UT| cut -d ' ' -f2`
  echo -ne $tps,

  FP=`grep "cumulative throughput" fptree-$d-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
  tps=`echo $FP| cut -d ' ' -f2`
  echo -ne $tps,
  
  if [ $i -eq 0 ] || [ $i -eq 1 ] 
  then
    echo -ne "0"
  else
    DP=`grep "cumulative throughput" dptree-$d-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
    tps=`echo $DP| cut -d ' ' -f2`
    echo -ne $tps
  fi

  echo
done



==> apex-full-arxiv/figures/eval-plots/gen_csv_single_search.sh <==
#!/bin/bash

dataset=("longitudes" "longlat" "lognormal" "fb" "ycsb" "tpce")
labels=("Longitudes" "Longlat" "Lognormal" "FB" "YCSB" "TPC-E")

echo "Dataset,APEX,LB+-Tree,FAST+FAIR,BzTree,uTree,FPTree,DPTree"

# field 1 corresponds to single-thread search op
for i in 0 1 2 3 4 5; do
  d=${dataset[$i]}
  echo -ne ${labels[$i]},

  APEX=`grep "cumulative throughput" /Users/weiran/Desktop/CodeSpace/LaTEX/pmtest/new-alex-results/alex-$d-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
  tps=`echo $APEX | cut -d ' ' -f1`
  echo -ne $tps,

  LB=`grep "cumulative throughput" lbtree-$d-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
  tps=`echo $LB| cut -d ' ' -f1`
  echo -ne $tps,

  FF=`grep "cumulative throughput" fastfair-$d-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
  tps=`echo $FF| cut -d ' ' -f1`
  echo -ne $tps,

  BZ=`grep "cumulative throughput" bztree-$d-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
  tps=`echo $BZ| cut -d ' ' -f1`
  echo -ne $tps,

  UT=`grep "cumulative throughput" utree-$d-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
  tps=`echo $UT| cut -d ' ' -f1`
  echo -ne $tps,

  FP=`grep "cumulative throughput" fptree-$d-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
  tps=`echo $FP| cut -d ' ' -f1`
  echo -ne $tps,

  if [ $i -eq 0 ] || [ $i -eq 1 ]; then
    echo -ne "0"
  else
    DP=`grep "cumulative throughput" dptree-$d-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
    tps=`echo $DP| cut -d ' ' -f1`
    echo -ne $tps
  fi

  echo
done



==> apex-full-arxiv/figures/eval-plots/gen_csv_single_update.sh <==
#!/bin/bash

dataset=("longitudes" "longlat" "lognormal" "fb" "ycsb" "tpce")
labels=("Longitudes" "Longlat" "Lognormal" "FB" "YCSB" "TPC-E")

echo "Dataset,APEX,LB+-Tree,FAST+FAIR,BzTree,uTree,FPTree,DPTree"

# field 3 corresponds to single-thread update op
for i in 0 1 2 3 4 5; do
  d=${dataset[$i]}
  echo -ne ${labels[$i]},

  APEX=`grep "cumulative throughput" alex-$d-update.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
  tps=`echo $APEX | cut -d ' ' -f1`
  echo -ne $tps,

  LB=`grep "cumulative throughput" lbtree-$d-update.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
  tps=`echo $LB| cut -d ' ' -f1`
  echo -ne $tps,

  FF=`grep "cumulative throughput" fastfair-$d-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
  tps=`echo $FF| cut -d ' ' -f3`
  echo -ne $tps,

  BZ=`grep "cumulative throughput" bztree-$d-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
  tps=`echo $BZ| cut -d ' ' -f3`
  echo -ne $tps,

  UT=`grep "cumulative throughput" utree-$d-update.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
  tps=`echo $UT| cut -d ' ' -f1`
  echo -ne $tps,

  FP=`grep "cumulative throughput" fptree-$d-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
  tps=`echo $FP| cut -d ' ' -f3`
  echo -ne $tps,
  
  if [ $i -eq 0 ] || [ $i -eq 1 ] 
  then
    echo -ne "0"
  else
    DP=`grep "cumulative throughput" dptree-$d-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
    tps=`echo $DP| cut -d ' ' -f3`
    echo -ne $tps
  fi

  echo
done



==> apex-full-arxiv/figures/eval-plots/gen_csv_skew_1_lognormal.sh <==
#!/bin/bash

op=$2
dataset=$1

APEX=`grep "cumulative throughput" alex-$dataset-skew-$op.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
FF=`grep "cumulative throughput" fastfair-$dataset-skew-$op.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
BZ=`grep "cumulative throughput" bztree-$dataset-skew-$op.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
LB=`grep "cumulative throughput" lbtree-$dataset-skew-$op.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
DP=`grep "cumulative throughput" dptree-$dataset-skew-$op.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
UT=`grep "cumulative throughput" utree-$dataset-skew-$op.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
FP=`grep "cumulative throughput" fptree-$dataset-skew-$op.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`

#echo $APEX
#echo $FF
#echo $BZ
#echo $LB

theta=(0.6 0.7 0.8 0.9 0.99)

echo "Theta,APEX,LB+-Tree,FAST+FAIR,BzTree,FPTree,uTree,DPTree"

for i in 1 2 3 4 5; do
  echo -ne ${theta[$i-1]},

  tps=`echo $APEX | cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $LB| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $FF| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $BZ| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $FP| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $UT| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $DP| cut -d ' ' -f$i`
  echo -ne $tps

  echo
done



==> apex-full-arxiv/figures/eval-plots/gen_csv_skew_1_longlat.sh <==
#!/bin/bash

op=$2
dataset=$1

APEX=`grep "cumulative throughput" alex-$dataset-skew-$op.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
FF=`grep "cumulative throughput" fastfair-$dataset-skew-$op.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
BZ=`grep "cumulative throughput" bztree-$dataset-skew-$op.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
LB=`grep "cumulative throughput" lbtree-$dataset-skew-$op.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
UT=`grep "cumulative throughput" utree-$dataset-skew-$op.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
FP=`grep "cumulative throughput" fptree-$dataset-skew-$op.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`

#echo $APEX
#echo $FF
#echo $BZ
#echo $LB

theta=(0.6 0.7 0.8 0.9 0.99)

echo "Theta,APEX,LB+-Tree,FAST+FAIR,BzTree,FPTree,uTree"

for i in 1 2 3 4 5; do
  echo -ne ${theta[$i-1]},

  tps=`echo $APEX | cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $LB| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $FF| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $BZ| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $FP| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $UT| cut -d ' ' -f$i`
  echo -ne $tps

  echo
done



==> apex-full-arxiv/figures/eval-plots/gen_csv_skew_24_lognormal.sh <==
#!/bin/bash
# $1 - dataset: ycsb, longlat, tpce, longitudes, fb, or lognormal
# $2 - workload: mixed02 or mixed05

dataset=$1
workload=$2

APEX=`grep "cumulative throughput" alex-$dataset-skew-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
FF=`grep "cumulative throughput" fastfair-$dataset-skew-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
BZ=`grep "cumulative throughput" bztree-$dataset-skew-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
LB=`grep "cumulative throughput" lbtree-$dataset-skew-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
DP=`grep "cumulative throughput" dptree-$dataset-skew-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
UT=`grep "cumulative throughput" utree-$dataset-skew-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
FP=`grep "cumulative throughput" fptree-$dataset-skew-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`

#echo $APEX
#echo $FF
#echo $BZ
#echo $LB

theta=(0.6 0.7 0.8 0.9 0.99)

echo "Theta,APEX,LB+-Tree,FAST+FAIR,BzTree,FPTree,uTree,DPTree"

for i in 6 7 8 9 10; do
  echo -ne ${theta[$i-6]},

  tps=`echo $APEX | cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $LB| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $FF| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $BZ| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $FP| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $UT| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $DP| cut -d ' ' -f$i`
  echo -ne $tps

  echo
done



==> apex-full-arxiv/figures/eval-plots/gen_csv_skew_24_longlat.sh <==
#!/bin/bash
# $1 - dataset: ycsb, longlat, tpce, longitudes, fb, or lognormal
# $2 - workload: mixed02 or mixed05

dataset=$1
workload=$2

APEX=`grep "cumulative throughput" alex-$dataset-skew-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
FF=`grep "cumulative throughput" fastfair-$dataset-skew-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
BZ=`grep "cumulative throughput" bztree-$dataset-skew-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
LB=`grep "cumulative throughput" lbtree-$dataset-skew-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
UT=`grep "cumulative throughput" utree-$dataset-skew-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
FP=`grep "cumulative throughput" fptree-$dataset-skew-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`

#echo $APEX
#echo $FF
#echo $BZ
#echo $LB

theta=(0.6 0.7 0.8 0.9 0.99)

echo "Theta,APEX,LB+-Tree,FAST+FAIR,BzTree,FPTree,uTree"

for i in 6 7 8 9 10; do
  echo -ne ${theta[$i-6]},

  tps=`echo $APEX | cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $LB| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $FF| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $BZ| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $FP| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $UT| cut -d ' ' -f$i`
  echo -ne $tps

  echo
done



==> apex-full-arxiv/figures/eval-plots/gen_csv_smo.sh <==
#!/bin/bash
# Effect of ndoe size on SMO: APEX vs. large node size (16MB)
# $1 - dataset: lognormal or ycsb

dataset=$1

APEX=`grep "cumulative throughput" alex-$dataset-insert.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
BIG=`grep "cumulative throughput" alex-$dataset-insert-largeSMO.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`

threads=(1 2 4 8 16 24)

echo "Threads,Adaptive,Static"

for i in 1 2 3 4 5 6; do
  echo -ne ${threads[$i-1]},

  tps=`echo $APEX | cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $BIG | cut -d ' ' -f$i`
  echo -ne $tps

  echo
done



==> apex-full-arxiv/figures/eval-plots/gen_csv_smo_cost_longitudes.sh <==
#!/bin/bash
# Effect of DRAM: compare APEX vs. a version of APEX that's pure PM

APEX_smo_cost=`grep "cumulative throughput" alex-longitudes-insert-SMO.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
APEX_basic_insert=`grep "cumulative throughput" alex-longitudes-insert-basic.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
lbtree_smo_cost=`grep "cumulative throughput" lbtree-longitudes-insert-SMO.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
lbtree_basic_insert=`grep "cumulative throughput" lbtree-longitudes-insert-basic.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`

#echo $APEX
#echo $FF
#echo $BZ
#echo $LB

threads=(1 2 4 8 16 24)

echo "Threads,APEX (SMO cost),APEX (basic insert), LB+-Tree (SMO cost), APEX (basic insert)"

for i in 1 2 3 4 5 6; do
  echo -ne ${threads[$i-1]},

  tps=`echo $APEX_smo_cost | cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $APEX_basic_insert | cut -d ' ' -f$i`
  echo -ne $tps,
  
  tps=`echo $lbtree_smo_cost | cut -d ' ' -f$i`
  echo -ne $tps,
  
  tps=`echo $lbtree_basic_insert | cut -d ' ' -f$i`
  echo -ne $tps

  echo
done



==> apex-full-arxiv/figures/eval-plots/gen_csv_smo_cost_longlat.sh <==
#!/bin/bash
# Emphasize the cost of SMO

APEX_smo_cost=`grep "cumulative throughput" alex-longlat-insert-SMO.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
APEX_basic_insert=`grep "cumulative throughput" alex-longlat-insert-basic.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
lbtree_smo_cost=`grep "cumulative throughput" lbtree-longlat-insert-SMO.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
lbtree_basic_insert=`grep "cumulative throughput" lbtree-longlat-insert-basic.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`

#echo $APEX
#echo $FF
#echo $BZ
#echo $LB

threads=(1 2 4 8 16 24)

echo "Threads,APEX (SMO cost),APEX (basic insert), LB+-Tree (SMO cost), APEX (basic insert)"

for i in 1 2 3 4 5 6; do
  echo -ne ${threads[$i-1]},

  tps=`echo $APEX_smo_cost | cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $APEX_basic_insert | cut -d ' ' -f$i`
  echo -ne $tps,
  
  tps=`echo $lbtree_smo_cost | cut -d ' ' -f$i`
  echo -ne $tps,
  
  tps=`echo $lbtree_basic_insert | cut -d ' ' -f$i`
  echo -ne $tps

  echo
done



==> apex-full-arxiv/figures/eval-plots/gen_csv_update.sh <==
#!/bin/bash
# $1 - dataset: ycsb, longlat, tpce, longitudes, fb, or lognormal

dataset=$1

APEX=`grep "cumulative throughput" alex-$dataset-update.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
FF=`grep "cumulative throughput" fastfair-$dataset-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
BZ=`grep "cumulative throughput" bztree-$dataset-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
LB=`grep "cumulative throughput" lbtree-$dataset-update.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
DP=`grep "cumulative throughput" dptree-$dataset-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
UT=`grep "cumulative throughput" utree-$dataset-update.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
FP=`grep "cumulative throughput" fptree-$dataset-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`


#echo $APEX
#echo $FF
#echo $BZ
#echo $LB

threads=(1 2 4 8 16 24)

echo "Threads,APEX,LB+-Tree,FAST+FAIR,BzTree,DPTree,uTree,FPTree"

# field 3, 6, 9, ... corresponds to update op
fields=(3 6 9 12 15 18)
ulfields=(1 2 3 4 5 6)

for i in 1 2 3 4 5 6; do
  echo -ne ${threads[$i-1]},

  tps=`echo $APEX | cut -d ' ' -f${ulfields[$i-1]}`
  echo -ne $tps,

  tps=`echo $LB| cut -d ' ' -f${ulfields[$i-1]}`
  echo -ne $tps,

  tps=`echo $FF| cut -d ' ' -f${fields[$i-1]}`
  echo -ne $tps,

  tps=`echo $BZ| cut -d ' ' -f${fields[$i-1]}`
  echo -ne $tps,
  
  if [ $dataset == "longlat" ] || [ $dataset == "longitudes" ]; then
    echo -ne 0,
  else
    tps=`echo $DP| cut -d ' ' -f${fields[$i-1]}`
    echo -ne $tps,
  fi

  tps=`echo $UT| cut -d ' ' -f${ulfields[$i-1]}`
  echo -ne $tps,

  tps=`echo $FP| cut -d ' ' -f${fields[$i-1]}`
  echo -ne $tps
  echo
done

# ../../../pmtest/hyper/hyper-bztree-fb-full.data
APEX=`grep "cumulative throughput" hyper-alex-$dataset-update.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
FF=`grep "cumulative throughput" hyper-fastfair-$dataset-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
BZ=`grep "cumulative throughput" hyper-bztree-$dataset-update.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
LB=`grep "cumulative throughput" hyper-lbtree-$dataset-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
DP=`grep "cumulative throughput" hyper-dptree-$dataset-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
UT=`grep "cumulative throughput" hyper-utree-$dataset-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
FP=`grep "cumulative throughput" hyper-fptree-$dataset-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`

threads=(32 48)
fields=(3 6)
fields_apex_bz=(1 2)

for i in 1 2; do
  echo -ne ${threads[$i-1]},

  tps=`echo $APEX | cut -d ' ' -f${fields_apex_bz[$i-1]}`
  echo -ne $tps,

  tps=`echo $LB| cut -d ' ' -f${fields[$i-1]}`
  echo -ne $tps,

  tps=`echo $FF| cut -d ' ' -f${fields[$i-1]}`
  echo -ne $tps,

  tps=`echo $BZ| cut -d ' ' -f${fields_apex_bz[$i-1]}`
  echo -ne $tps,
  
  if [ $dataset == "longlat" ] || [ $dataset == "longitudes" ]; then
    echo -ne 0,
  else
    tps=`echo $DP | cut -d ' ' -f${fields[$i-1]}`
    echo -ne $tps,
  fi
  
  tps=`echo $UT | cut -d ' ' -f${fields[$i-1]}`
  echo -ne $tps,
  
  tps=`echo $FP | cut -d ' ' -f${fields[$i-1]}`
  echo -ne $tps

  echo
done





==> apex-full-arxiv/figures/eval-plots/gen_payload_lognormal_csv.sh <==
methods=(alex bztree lbtree fastfair dptree fptree utree)
payloads=(8 16 32 64 128)

echo "payload-size,APEX,BZTree,LBTree,FASTFAIR,DPTree,FPTree,uTree"

echo -ne "8 (inline),"
for method in ${methods[@]}; do
    filename=$method-lognormal-full.data
    CMD=`grep "cumulative throughput" $filename | cut -d$'\t' -f3 | cut -d ' ' -f1`
    tps=`echo $CMD | cut -d ' ' -f16`  # 16 for 24 thread search
    if [ $method == "utree" ]; then
        echo -ne $tps
    else
        echo -ne $tps,
    fi
done

echo

for i in 1 2 3 4 5; do
    echo -ne ${payloads[$i-1]},
    for method in ${methods[@]}; do
        filename=$method-lognormal-varpayload-search.data
        CMD=`grep "cumulative throughput" $filename | cut -d$'\t' -f3 | cut -d ' ' -f1`
        tps=`echo $CMD | cut -d ' ' -f${i}`
        if [ $method == "utree" ]; then
            echo -ne $tps
        else
            echo -ne $tps,
        fi
    done
    echo   
done  


==> apex-full-arxiv/figures/eval-plots/gen_payload_longlat_csv.sh <==
methods=(alex bztree lbtree fastfair dptree fptree utree)
payloads=(8 16 32 64 128)

echo "payload-size,APEX,BZTree,LBTree,FASTFAIR,DPTree,FPTree,uTree"

echo -ne "8 (inline),"
for method in ${methods[@]}; do
    if [ $method == "dptree" ]; then
	echo -ne 0,
    else
    	filename=$method-longlat-full.data
    	CMD=`grep "cumulative throughput" $filename | cut -d$'\t' -f3 | cut -d ' ' -f1`
    	tps=`echo $CMD | cut -d ' ' -f16`  # 16 for 24 thread search
    	if [ $method == "utree" ]; then
        	echo -ne $tps
    	else
        	echo -ne $tps,
    	fi
    fi
done

echo

for i in 1 2 3 4 5; do
    echo -ne ${payloads[$i-1]},
    for method in ${methods[@]}; do
    	if [ $method == "dptree" ]; then
		echo -ne 0,
    	else
        	filename=$method-longlat-varpayload-search.data
        	CMD=`grep "cumulative throughput" $filename | cut -d$'\t' -f3 | cut -d ' ' -f1`
        	tps=`echo $CMD | cut -d ' ' -f${i}`
        	if [ $method == "utree" ]; then
            		echo -ne $tps
        	else
            		echo -ne $tps,
        	fi
	fi
    done
    echo   
done  


==> apex-full-arxiv/figures/eval-plots/gen_pure_dram_insert_csv.sh <==
#!/bin/bash
# $1 - dataset: ycsb, longlat, tpce, longitudes, fb, or lognormal

dataset=$1

PMEM=`grep "cumulative throughput" alex-$dataset-insert.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
DRAM=`grep "cumulative throughput" dram-alex-$dataset-insert.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`


threads=(1 2 4 8 16 24)

echo "Threads,PMEM,DRAM"

for i in 1 2 3 4 5 6; do
  echo -ne ${threads[$i-1]},

  tps=`echo $PMEM | cut -d ' ' -f$i`
  echo -ne $tps,


  tps=`echo $DRAM | cut -d ' ' -f$i`
  echo -ne $tps

  echo
done

PMEM=`grep "cumulative throughput" hyper-alex-$dataset-insert.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
DRAM=`grep "cumulative throughput" hyper-dram-alex-$dataset-insert.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`

threads=(32 48)
fields=(1 2)

for i in 1 2; do
  echo -ne ${threads[$i-1]},

  tps=`echo $PMEM | cut -d ' ' -f${fields[$i-1]}`
  echo -ne $tps,

  tps=`echo $DRAM | cut -d ' ' -f${fields[$i-1]}`
  echo -ne $tps

  echo
done



==> apex-full-arxiv/figures/eval-plots/gen_pure_dram_search_csv.sh <==
#!/bin/bash
# $1 - dataset: ycsb, longlat, tpce, longitudes, fb, or lognormal

dataset=$1

PMEM=`grep "cumulative throughput" alex-$dataset-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
DRAM=`grep "cumulative throughput" dram-alex-$dataset-search.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`


threads=(1 2 4 8 16 24)

echo "Threads,PMEM,DRAM"

# field 1, 4, 7, ... corresponds to search op
fields=(1 4 7 10 13 16)

for i in 1 2 3 4 5 6; do
  echo -ne ${threads[$i-1]},

  tps=`echo $PMEM | cut -d ' ' -f${fields[$i-1]}`
  echo -ne $tps,


  tps=`echo $DRAM | cut -d ' ' -f$i`
  echo -ne $tps

  echo
done

PMEM=`grep "cumulative throughput" hyper-alex-$dataset-search.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
DRAM=`grep "cumulative throughput" hyper-dram-alex-$dataset-search.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`

threads=(32 48)
fields=(1 2)

for i in 1 2; do
  echo -ne ${threads[$i-1]},

  tps=`echo $PMEM | cut -d ' ' -f${fields[$i-1]}`
  echo -ne $tps,

  tps=`echo $DRAM| cut -d ' ' -f${fields[$i-1]}`
  echo -ne $tps

  echo
done


==> apex-full-arxiv/figures/factor_analyze/node_size/gen_dn_in.sh <==
bash ./gen_node_size_csv.sh DN insert > /Users/weiran/Desktop/CodeSpace/LaTEX/apex-plot/figures/dn_in_fig/csv/dn-insert.csv
bash ./gen_node_size_csv.sh DN search > /Users/weiran/Desktop/CodeSpace/LaTEX/apex-plot/figures/dn_in_fig/csv/dn-search.csv
bash ./gen_node_size_csv.sh IN insert > /Users/weiran/Desktop/CodeSpace/LaTEX/apex-plot/figures/dn_in_fig/csv/in-insert.csv
bash ./gen_node_size_csv.sh IN search > /Users/weiran/Desktop/CodeSpace/LaTEX/apex-plot/figures/dn_in_fig/csv/in-search.csv

==> apex-full-arxiv/figures/factor_analyze/node_size/gen_node_size_csv.sh <==
#!/bin/bash
# $1: DN, IN
# $2 - query type: insert, search

type=$1
op=$2

size=(4KB 32KB 256KB 2MB 16MB)

if [ $op == "insert" ]; then
  echo "Max-$type-Size, throughput (Mops/s)"
else
  echo "Max-$type-Size, throughput (Mops/s), Avg-tree-depth"
fi



for i in 1 2 3 4 5; do
  echo -ne ${size[$i-1]},
  filename=$type-${size[$i-1]}-alex-lognormal-$op.data
  
  CMD=`grep "cumulative throughput" $filename | cut -d$'\t' -f3 | cut -d ' ' -f1`
  tps=`echo $CMD | cut -d ' ' -f2`
  echo -ne $tps

  if [ $op == "search" ]; then
    echo -ne ","
    CMD=`grep "The Everage Node depth per key is" $filename | cut -d$' ' -f8` 
    tps=`echo $CMD | cut -d ' ' -f1`
    echo -ne $tps
  fi


  echo
done



==> apex-full-arxiv/figures/factor_analyze/probing/gen_all_probes.sh <==
bash gen_probing_csv.sh longlat search > /Users/weiran/Desktop/CodeSpace/LaTEX/apex-plot/figures/longlat-longitudes/csv/longlat-search.csv
bash gen_probing_csv.sh longitudes search > /Users/weiran/Desktop/CodeSpace/LaTEX/apex-plot/figures/longlat-longitudes/csv/longitudes-search.csv
bash gen_probing_csv.sh longitudes insert > /Users/weiran/Desktop/CodeSpace/LaTEX/apex-plot/figures/longlat-longitudes/csv/longitudes-insert.csv
bash gen_probing_csv.sh longitudes range > /Users/weiran/Desktop/CodeSpace/LaTEX/apex-plot/figures/longlat-longitudes/csv/longitudes-range.csv

==> apex-full-arxiv/figures/factor_analyze/probing/gen_probing_csv.sh <==
dataset=$1
op=$2

echo "probing-length,Throughput"
for i in 1 2 3 4 5; do
  filename=$((4*2**i))-alex-$dataset-$op.data
  
  CMD=`grep "cumulative throughput" $filename | cut -d$'\t' -f3 | cut -d ' ' -f1`
  tps=`echo $CMD | cut -d ' ' -f2`
  echo -ne $((4*2**i)),$tps

#   if [ $op == "search" ]; then
#     echo -ne ","
#     CMD=`grep "The Everage Node depth per key is" $filename | cut -d$' ' -f8` 
#     tps=`echo $CMD | cut -d ' ' -f1`
#     echo -ne $tps
#   fi


  echo
done

==> apex-full-arxiv/figures/factor_analyze/stash_coefficient/gen_all_csv.sh <==
#!/bin/bash

datasets=(longitudes longlat)
ops=(insert search)

for dataset in ${datasets[@]}; do
    echo "Generating csv for $dataset"
    for op in ${ops[@]}; do
	    echo "Generating for $op" 
         bash gen_csv.sh $dataset $op > ./csv/$dataset-$op.csv
    done
done

==> apex-full-arxiv/figures/factor_analyze/stash_coefficient/gen_csv.sh <==
dataset=$1
op=$2
ratios=(1 1.5 2 3 4 5) 

echo "Stash coefficient, Throughput"

for ratio in ${ratios[@]}; do
    filename=./data/alex-${dataset}-${op}-SCO-${ratio}.data
    # echo "Extracting ${filename}"

    CMD=`grep "cumulative throughput" $filename | cut -d$'\t' -f3 | cut -d ' ' -f1`
    tps=`echo $CMD | cut -d ' ' -f2`
    echo -ne $ratio,$tps

    echo
done

==> apex-full-arxiv/figures/factor_analyze/stash_ratio/gen_all_csv.h <==
#!/bin/bash

datasets=(longitudes longlat)
ops=(insert search)
our=(17.6e+06 71.86e+06 15.46e+06 52.3e+06)
i=0

for dataset in ${datasets[@]}; do
    echo "Generating csv for $dataset"
    for op in ${ops[@]}; do
	    echo "Generating for $op" 
         bash gen_csv.sh $dataset $op > ./csv/$dataset-$op.csv
         echo "our,${our[$i]}" >> ./csv/$dataset-$op.csv
         i=$i+1
    done
done


==> apex-full-arxiv/figures/factor_analyze/stash_ratio/gen_csv.sh <==
#!/bin/bash
# $1 - dataset: longlat, longitudes

dataset=$1
op=$2
ratios=(0 01 02 03 05 07 09)
real_ratios=(0 0.1 0.2 0.3 0.5 0.7 0.9)

echo "Stash ratio, Throughput"
i=0
for ratio in ${ratios[@]}; do
    filename=./data/alex-${dataset}-${op}-${ratio}.data
    # echo "Extracting ${filename}"

    CMD=`grep "cumulative throughput" $filename | cut -d$'\t' -f3 | cut -d ' ' -f1`
    tps=`echo $CMD | cut -d ' ' -f2`
    echo -ne ${real_ratios[$i]},$tps

    echo
    i=$i+1
done



==> figures/eval-plots/gen_ablation_insert.sh <==
#!/bin/bash
# $1: DN, IN
# $2 - query type: insert, search

type=(base OB FP DRAM)
titles=(Base "+ Overflow-Bucket" "+ Fingperints for PA" "+ DRAM" "+ Loose density")
datasets=$1

echo "Feature, throughput (Mops/s)"


for i in 1 2 3 4; do # Five columns
    echo -ne ${titles[$i-1]},
    filename=24-${type[$i-1]}-alex-${datasets}-insert.data
    
    CMD=`grep "cumulative throughput" $filename | cut -d$'\t' -f3 | cut -d ' ' -f1`
    tps=`echo $CMD | cut -d ' ' -f1`
    echo -ne $tps

    echo
done
echo -ne ${titles[4]},
filename=alex-${datasets}-insert.data
CMD=`grep "cumulative throughput" $filename | cut -d$'\t' -f3 | cut -d ' ' -f1`
tps=`echo $CMD | cut -d ' ' -f6`
echo -ne $tps
echo
 

==> figures/eval-plots/gen_ablation_search.sh <==
#!/bin/bash
# $1: DN, IN
# $2 - query type: insert, search

type=(base OB DRAM)
titles=(Base "+ Overflow-Bucket" "+ DRAM" "+ Loose density")
datasets=$1

echo "Feature, throughput (Mops/s)"


for i in 1 2 3; do # Five columns
    echo -ne ${titles[$i-1]},
    filename=24-${type[$i-1]}-alex-${datasets}-search.data
    
    CMD=`grep "cumulative throughput" $filename | cut -d$'\t' -f3 | cut -d ' ' -f1`
    tps=`echo $CMD | cut -d ' ' -f1`
    echo -ne $tps

    echo
done
 

==> figures/eval-plots/gen_all_ablation.sh <==
ops=(insert search)
datasets=(fb longlat)

for op in ${ops[@]}; do
    for dataset in ${datasets[@]}; do
        echo "Generating csv for $dataset $op"
        bash gen_ablation_${op}.sh $dataset > ./csv/$dataset-$op-ablation.csv
    done
done

==> figures/eval-plots/gen_all_insert_erase.sh <==
ops=(insert erase)
datasets=(fb longitudes longlat ycsb tpce lognormal)

for op in ${ops[@]}; do
    for dataset in ${datasets[@]}; do
        echo "Generating csv for $dataset $op"
        bash gen_csv_insert_erase.sh $dataset $op > ./csv/$dataset-$op.csv
    done
done

==> figures/eval-plots/gen_all_mixed_csv.sh <==
ops=(mixed02 mixed05)
datasets=(longitudes longlat)

for op in ${ops[@]}; do
for dataset in ${datasets[@]}; do
    echo "Generating csv for $dataset"
    bash gen_csv_mixed.sh $dataset $op > ./csv/$op-$dataset.csv
done
done


==> figures/eval-plots/gen_all_op_csv.sh <==
op=$1
datasets=(fb longitudes longlat ycsb tpce lognormal)

for dataset in ${datasets[@]}; do
    echo "Generating csv for $dataset"
    bash gen_csv_$op.sh $dataset > ./csv/$dataset-$op.csv
done


==> figures/eval-plots/gen_all_pure_dram_csv.sh <==
datasets=(longitudes longlat)
ops=(insert search)

for dataset in ${datasets[@]}; do
    echo "Generating csv for $dataset"
    for op in ${ops[@]}; do
	echo "Generating for $op" 
         bash gen_pure_dram_${op}_csv.sh $dataset $op > ./csv/$dataset-pure-dram-$op.csv
    done
done


==> figures/eval-plots/gen_all_skew.sh <==
ops=(search update)
datasets=(longlat lognormal)

for op in ${ops[@]}; do
for dataset in ${datasets[@]}; do
    echo "Generating csv for $dataset $op"
    bash gen_csv_skew_1_${dataset}.sh $dataset $op > ./csv/${dataset}_skew1_${op}.csv
    bash gen_csv_skew_24_${dataset}.sh $dataset $op > ./csv/${dataset}_skew24_${op}.csv
done
done


==> figures/eval-plots/gen_all_skew_csv.sh <==
#op=$1
datasets=(longlat)
ops=(update search)

for op in ${ops[@]}; do
    echo "Generating csv for $op skew1"
    bash gen_csv_skew_1.sh $op > ./csv/skew1_$op.csv
done

for op in ${ops[@]}; do
    echo "Generating csv for $op skew24"
    bash gen_csv_skew_24.sh $op > ./csv/skew24_$op.csv
done


==> figures/eval-plots/gen_csv_all.sh <==
#!/bin/bash
mkdir -p csv

#### Single-threaded across all data sets
./gen_csv_single_insert_erase.sh insert > csv/single-insert.csv
./gen_csv_single_insert_erase.sh erase > csv/single-erase.csv
./gen_csv_single_search.sh > csv/single-search.csv
./gen_csv_single_update.sh > csv/single-update.csv
./gen_csv_single_range.sh > csv/single-range.csv

#### APEX with adaptive node sizes vs. with large max node size (16MB)
./gen_csv_smo.sh ycsb > csv/smo-ycsb.csv
./gen_csv_smo.sh lognormal > csv/smo-lognormal.csv

#### APEX in pure PM vs. PM+DRAM
./gen_csv_dram_pm_insert.sh > csv/dram-pm-insert.csv
./gen_csv_dram_pm_search.sh > csv/dram-pm-search.csv

#### APEX in pure PM vs. PM+DRAM
./gen_csv_dram_pm_insert.sh > csv/dram-pm-insert.csv
./gen_csv_dram_pm_search.sh > csv/dram-pm-search.csv

#### Mixed02/05 scalability
./gen_csv_mixed.sh longlat mixed02 > csv/mixed02-longlat.csv
./gen_csv_mixed.sh longlat mixed05 > csv/mixed05-longlat.csv

./gen_csv_mixed.sh longitudes mixed02 > csv/mixed02-longitudes.csv
./gen_csv_mixed.sh longitudes mixed05 > csv/mixed05-longitudes.csv

#### lognormal scalability
./gen_csv_insert_erase.sh lognormal insert > csv/lognormal-insert.csv
./gen_csv_insert_erase.sh lognormal erase > csv/lognormal-erase.csv

./gen_csv_search.sh lognormal > csv/lognormal-search.csv
./gen_csv_range.sh lognormal > csv/lognormal-range.csv
./gen_csv_update.sh lognormal > csv/lognormal-update.csv

#### fb scalability
./gen_csv_insert_erase.sh fb insert > csv/fb-insert.csv
./gen_csv_insert_erase.sh fb erase > csv/fb-erase.csv

./gen_csv_search.sh fb > csv/fb-search.csv
./gen_csv_range.sh fb > csv/fb-range.csv
./gen_csv_update.sh fb > csv/fb-update.csv

#### longitudes
./gen_csv_insert_erase.sh longitudes insert > csv/longitudes-insert.csv
./gen_csv_insert_erase.sh longitudes erase > csv/longitudes-erase.csv

./gen_csv_search.sh longitudes > csv/longitudes-search.csv
./gen_csv_range.sh longitudes > csv/longitudes-range.csv
./gen_csv_update.sh longitudes > csv/longitudes-update.csv

#### longlat 
./gen_csv_insert_erase.sh longlat insert > csv/longlat-insert.csv
./gen_csv_insert_erase.sh longlat erase > csv/longlat-erase.csv

./gen_csv_search.sh longlat > csv/longlat-search.csv
./gen_csv_range.sh longlat > csv/longlat-range.csv
./gen_csv_update.sh longlat > csv/longlat-update.csv

#### TPCE
./gen_csv_insert_erase.sh tpce insert > csv/tpce-insert.csv
./gen_csv_insert_erase.sh tpce erase > csv/tpce-erase.csv

./gen_csv_search.sh tpce > csv/tpce-search.csv
./gen_csv_range.sh tpce > csv/tpce-range.csv
./gen_csv_update.sh tpce > csv/tpce-update.csv

#### YCSB
./gen_csv_insert_erase.sh ycsb insert > csv/ycsb-insert.csv
./gen_csv_insert_erase.sh ycsb erase > csv/ycsb-erase.csv

./gen_csv_search.sh ycsb > csv/ycsb-search.csv
./gen_csv_range.sh ycsb > csv/ycsb-range.csv
./gen_csv_update.sh ycsb > csv/ycsb-update.csv


==> figures/eval-plots/gen_csv_density_longitudes.sh <==
#!/bin/bash
# Impact of density bound

APEX_loose_density=`grep "cumulative throughput" alex-longitudes-insert.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
APEX_tight_density=`grep "cumulative throughput" alex-longitudes-insert-density.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`

#echo $APEX
#echo $FF
#echo $BZ
#echo $LB

threads=(1 2 4 8 16 24)

echo "Threads,loose density,tight density"

for i in 1 2 3 4 5 6; do
  echo -ne ${threads[$i-1]},

  tps=`echo $APEX_loose_density | cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $APEX_tight_density | cut -d ' ' -f$i`
  echo -ne $tps
  
  echo
done



==> figures/eval-plots/gen_csv_density_longlat.sh <==
#!/bin/bash
# Impact of density bound

APEX_loose_density=`grep "cumulative throughput" alex-longlat-insert.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
APEX_tight_density=`grep "cumulative throughput" alex-longlat-insert-density.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`

#echo $APEX
#echo $FF
#echo $BZ
#echo $LB

threads=(1 2 4 8 16 24)

echo "Threads,loose density,tight density"

for i in 1 2 3 4 5 6; do
  echo -ne ${threads[$i-1]},

  tps=`echo $APEX_loose_density | cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $APEX_tight_density | cut -d ' ' -f$i`
  echo -ne $tps
  
  echo
done



==> figures/eval-plots/gen_csv_dram_pm_insert.sh <==
#!/bin/bash
# Effect of DRAM: compare APEX vs. a version of APEX that's pure PM

APEX=`grep "cumulative throughput" alex-longitudes-insert.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
APEX_PM=`grep "cumulative throughput" alex-longitudes-insert-purepm.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`

#echo $APEX
#echo $FF
#echo $BZ
#echo $LB

threads=(1 2 4 8 16 24)

echo "Threads,APEX,APEX-PM-Only"

for i in 1 2 3 4 5 6; do
  echo -ne ${threads[$i-1]},

  tps=`echo $APEX | cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $APEX_PM| cut -d ' ' -f$i`
  echo -ne $tps

  echo
done



==> figures/eval-plots/gen_csv_dram_pm_search.sh <==
#!/bin/bash
# Effect of DRAM: compare APEX vs. a version of APEX that's pure PM

APEX=`grep "cumulative throughput" alex-longitudes-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
APEX_PM=`grep "cumulative throughput" alex-longitudes-search-purepm.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`

threads=(1 2 4 8 16 24)

echo "Threads,APEX,APEX-PM-Only"

# field 1, 4, 7, ... corresponds to search op
fields=(1 4 7 10 13 16)

for i in 1 2 3 4 5 6; do
  echo -ne ${threads[$i-1]},

  tps=`echo $APEX | cut -d ' ' -f${fields[$i-1]}`
  echo -ne $tps,

  tps=`echo $APEX_PM| cut -d ' ' -f$i`
  echo -ne $tps

  echo
done



==> figures/eval-plots/gen_csv_insert_erase.sh <==
#!/bin/bash
# $1 - dataset: ycsb, longlat, tpce, longitudes, fb, or lognormal
# $2 - op: insert or erase

dataset=$1
op=$2

APEX=`grep "cumulative throughput" alex-$dataset-$op.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
FF=`grep "cumulative throughput" fastfair-$dataset-$op.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
BZ=`grep "cumulative throughput" bztree-$dataset-$op.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
LB=`grep "cumulative throughput" lbtree-$dataset-$op.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
DP=`grep "cumulative throughput" dptree-$dataset-$op.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
UT=`grep "cumulative throughput" utree-$dataset-$op.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
FP=`grep "cumulative throughput" fptree-$dataset-$op.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`

#echo $APEX
#echo $FF
#echo $BZ
#echo $LB

threads=(1 2 4 8 16 24)

echo "Threads,APEX,LB+-Tree,FAST+FAIR,BzTree,DPTree,uTree,FPTree"

for i in 1 2 3 4 5 6; do
  echo -ne ${threads[$i-1]},

  tps=`echo $APEX | cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $LB| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $FF| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $BZ| cut -d ' ' -f$i`
  echo -ne $tps,
  
  if [ $dataset == "longlat" ] || [ $dataset == "longitudes" ] || [ $op == "erase" ]; then
    echo -ne 0,
  else
    tps=`echo $DP| cut -d ' ' -f$i`
    echo -ne $tps,
  fi
  
  tps=`echo $UT| cut -d ' ' -f$i`
  echo -ne $tps,
  
  tps=`echo $FP| cut -d ' ' -f$i`
  echo -ne $tps
  
  echo
done

APEX=`grep "cumulative throughput" hyper-alex-$dataset-$op.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
FF=`grep "cumulative throughput" hyper-fastfair-$dataset-$op.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
BZ=`grep "cumulative throughput" hyper-bztree-$dataset-$op.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
LB=`grep "cumulative throughput" hyper-lbtree-$dataset-$op.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
DP=`grep "cumulative throughput" hyper-dptree-$dataset-$op.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
UT=`grep "cumulative throughput" hyper-utree-$dataset-$op.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
FP=`grep "cumulative throughput" hyper-fptree-$dataset-$op.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`

threads=(32 48)

for i in 1 2; do
  echo -ne ${threads[$i-1]},

  tps=`echo $APEX | cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $LB| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $FF| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $BZ| cut -d ' ' -f$i`
  echo -ne $tps,
  
  if [ $dataset == "longlat" ] || [ $dataset == "longitudes" ] || [ $op == "erase" ]; then
    echo -ne 0,
  else  
    tps=`echo $DP | cut -d ' ' -f$i`
    echo -ne $tps,
  fi
  
  tps=`echo $UT | cut -d ' ' -f$i`
  echo -ne $tps,
  
  tps=`echo $FP | cut -d ' ' -f$i`
  echo -ne $tps

  echo
done


==> figures/eval-plots/gen_csv_mixed.sh <==
#!/bin/bash
# $1 - dataset: ycsb, longlat, tpce, longitudes, fb, or lognormal
# $2 - workload: mixed02 or mixed05

dataset=$1
workload=$2

APEX=`grep "cumulative throughput" alex-$dataset-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
FF=`grep "cumulative throughput" fastfair-$dataset-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
BZ=`grep "cumulative throughput" bztree-$dataset-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
LB=`grep "cumulative throughput" lbtree-$dataset-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
FP=`grep "cumulative throughput" fptree-$dataset-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
UT=`grep "cumulative throughput" utree-$dataset-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`


#echo $APEX
#echo $FF
#echo $BZ
#echo $LB

threads=(1 2 4 8 16 24 32 48)

echo "Threads,APEX,LB+-Tree,FAST+FAIR,BzTree,FPTree,uTree"

for i in 1 2 3 4 5 6; do
  echo -ne ${threads[$i-1]},

  tps=`echo $APEX | cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $LB| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $FF| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $BZ| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $FP| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $UT| cut -d ' ' -f$i`
  echo -ne $tps,

  echo
done


APEX=`grep "cumulative throughput" hyper-alex-$dataset-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
FF=`grep "cumulative throughput" hyper-fastfair-$dataset-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
BZ=`grep "cumulative throughput" hyper-bztree-$dataset-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
LB=`grep "cumulative throughput" hyper-lbtree-$dataset-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
FP=`grep "cumulative throughput" hyper-fptree-$dataset-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
UT=`grep "cumulative throughput" hyper-utree-$dataset-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
threads=(32 48)

for i in 1 2; do
  echo -ne ${threads[$i-1]},

  tps=`echo $APEX | cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $LB| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $FF| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $BZ| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $FP| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $UT| cut -d ' ' -f$i`
  echo -ne $tps

  echo
done






==> figures/eval-plots/gen_csv_mixed_lognormal.sh <==
#!/bin/bash
# $1 - dataset: ycsb, longlat, tpce, longitudes, fb, or lognormal
# $2 - workload: mixed02 or mixed05

dataset=$1
workload=$2

APEX=`grep "cumulative throughput" alex-$dataset-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
FF=`grep "cumulative throughput" fastfair-$dataset-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
BZ=`grep "cumulative throughput" bztree-$dataset-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
LB=`grep "cumulative throughput" lbtree-$dataset-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
FP=`grep "cumulative throughput" fptree-$dataset-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
UT=`grep "cumulative throughput" utree-$dataset-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
DP=`grep "cumulative throughput" dptree-$dataset-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`



#echo $APEX
#echo $FF
#echo $BZ
#echo $LB

threads=(1 2 4 8 16 24 32 48)

echo "Threads,APEX,LB+-Tree,FAST+FAIR,BzTree,FPTree,uTree,DPTree"

for i in 1 2 3 4 5 6; do
  echo -ne ${threads[$i-1]},

  tps=`echo $APEX | cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $LB| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $FF| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $BZ| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $FP| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $UT| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $DP| cut -d ' ' -f$i`
  echo -ne $tps

  echo
done


APEX=`grep "cumulative throughput" 32-hyper-alex-$dataset-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
FF=`grep "cumulative throughput" 32-hyper-fastfair-$dataset-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
BZ=`grep "cumulative throughput" 32-hyper-bztree-$dataset-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
LB=`grep "cumulative throughput" 32-hyper-lbtree-$dataset-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
FP=`grep "cumulative throughput" 32-hyper-fptree-$dataset-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
UT=`grep "cumulative throughput" 32-hyper-utree-$dataset-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
DP=`grep "cumulative throughput" 32-hyper-dptree-$dataset-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`

threads=(32)

for i in 1; do
  echo -ne ${threads[$i-1]},

  tps=`echo $APEX | cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $LB| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $FF| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $BZ| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $FP| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $UT| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $DP| cut -d ' ' -f$i`
  echo -ne $tps

  echo
done

APEX=`grep "cumulative throughput" alex-$dataset-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
FF=`grep "cumulative throughput" fastfair-$dataset-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
BZ=`grep "cumulative throughput" 48-hyper-bztree-$dataset-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
LB=`grep "cumulative throughput" lbtree-$dataset-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
FP=`grep "cumulative throughput" fptree-$dataset-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
UT=`grep "cumulative throughput" 48-hyper-utree-$dataset-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
DP=`grep "cumulative throughput" dptree-$dataset-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`

threads=(48)
fileds=(8)

for i in 1; do
  echo -ne ${threads[$i-1]},

  tps=`echo $APEX | cut -d ' ' -f8`
  echo -ne $tps,

  tps=`echo $LB| cut -d ' ' -f8`
  echo -ne $tps,

  tps=`echo $FF| cut -d ' ' -f8`
  echo -ne $tps,

  tps=`echo $BZ| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $FP| cut -d ' ' -f8`
  echo -ne $tps,

  tps=`echo $UT| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $DP| cut -d ' ' -f8`
  echo -ne $tps

  echo
done






==> figures/eval-plots/gen_csv_pa_accelerator_fb.sh <==
#!/bin/bash
# Effect of pa acceelrator: compare APEX vs. a version of APEX without FP for PA

APEX=`grep "cumulative throughput" alex-fb-update.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
APEX_NO_FP=`grep "cumulative throughput" alex-fb-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`

#echo $APEX
#echo $FF
#echo $BZ
#echo $LB

threads=(1 2 4 8 16 24)
fields=(3 6 9 12 15 18)

echo "Threads,With FP,Without FP"

for i in 1 2 3 4 5 6; do
  echo -ne ${threads[$i-1]},

  tps=`echo $APEX | cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $APEX_NO_FP| cut -d ' ' -f${fields[$i-1]}`
  echo -ne $tps

  echo
done



==> figures/eval-plots/gen_csv_pa_accelerator_longitudes.sh <==
#!/bin/bash
# Effect of pa acceelrator: compare APEX vs. a version of APEX without FP for PA

APEX=`grep "cumulative throughput" alex-longitudes-insert.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
APEX_PM=`grep "cumulative throughput" FP-alex-longitudes-insert.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`

#echo $APEX
#echo $FF
#echo $BZ
#echo $LB

threads=(1 2 4 8 16 24)

echo "Threads,With FP,Without FP"

for i in 1 2 3 4 5 6; do
  echo -ne ${threads[$i-1]},

  tps=`echo $APEX | cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $APEX_PM| cut -d ' ' -f$i`
  echo -ne $tps

  echo
done



==> figures/eval-plots/gen_csv_pa_accelerator_longlat.sh <==
#!/bin/bash
# Effect of pa acceelrator: compare APEX vs. a version of APEX without FP for PA

APEX=`grep "cumulative throughput" alex-longlat-insert.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
APEX_PM=`grep "cumulative throughput" FP-alex-longlat-insert.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`

#echo $APEX
#echo $FF
#echo $BZ
#echo $LB

threads=(1 2 4 8 16 24)

echo "Threads,With FP,Without FP"

for i in 1 2 3 4 5 6; do
  echo -ne ${threads[$i-1]},

  tps=`echo $APEX | cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $APEX_PM| cut -d ' ' -f$i`
  echo -ne $tps

  echo
done



==> figures/eval-plots/gen_csv_range.sh <==
#!/bin/bash
# $1 - dataset: ycsb, longlat, tpce, longitudes, fb, or lognormal

dataset=$1

APEX=`grep "cumulative throughput" alex-$dataset-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
FF=`grep "cumulative throughput" fastfair-$dataset-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
BZ=`grep "cumulative throughput" bztree-$dataset-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
LB=`grep "cumulative throughput" lbtree-$dataset-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
DP=`grep "cumulative throughput" dptree-$dataset-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
UT=`grep "cumulative throughput" utree-$dataset-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
FP=`grep "cumulative throughput" fptree-$dataset-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`

#echo $APEX
#echo $FF
#echo $BZ
#echo $LB

threads=(1 2 4 8 16 24)

echo "Threads,APEX,LB+-Tree,FAST+FAIR,BzTree,DPTree,uTree,FPTree"

# field 2, 5, 8, ... corresponds to range op
fields=(2 5 8 11 14 17)  # the last two corresponds to hyper file

for i in 1 2 3 4 5 6; do
  echo -ne ${threads[$i-1]},

  tps=`echo $APEX | cut -d ' ' -f${fields[$i-1]}`
  echo -ne $tps,

  tps=`echo $LB| cut -d ' ' -f${fields[$i-1]}`
  echo -ne $tps,

  tps=`echo $FF| cut -d ' ' -f${fields[$i-1]}`
  echo -ne $tps,

  tps=`echo $BZ| cut -d ' ' -f${fields[$i-1]}`
  echo -ne $tps,
  
  if [ $dataset == "longlat" ] || [ $dataset == "longitudes" ]; then
    echo -ne 0,
  else
    tps=`echo $DP| cut -d ' ' -f${fields[$i-1]}`
    echo -ne $tps,
  fi  

  tps=`echo $UT| cut -d ' ' -f${fields[$i-1]}`
  echo -ne $tps,
  
  tps=`echo $FP| cut -d ' ' -f${fields[$i-1]}`
  echo -ne $tps

  echo
done

APEX=`grep "cumulative throughput" hyper-alex-$dataset-range.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
FF=`grep "cumulative throughput" hyper-fastfair-$dataset-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
BZ=`grep "cumulative throughput" hyper-bztree-$dataset-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
LB=`grep "cumulative throughput" hyper-lbtree-$dataset-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
DP=`grep "cumulative throughput" hyper-dptree-$dataset-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
UT=`grep "cumulative throughput" hyper-utree-$dataset-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
FP=`grep "cumulative throughput" hyper-fptree-$dataset-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`

threads=(32 48)
fields=(2 5)
fields_apex_bz=(2 4)

for i in 1 2; do
  echo -ne ${threads[$i-1]},

  tps=`echo $APEX | cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $LB| cut -d ' ' -f${fields[$i-1]}`
  echo -ne $tps,

  tps=`echo $FF| cut -d ' ' -f${fields[$i-1]}`
  echo -ne $tps,

  tps=`echo $BZ| cut -d ' ' -f${fields_apex_bz[$i-1]}`
  echo -ne $tps,
  
  if [ $dataset == "longlat" ] || [ $dataset == "longitudes" ]; then
    echo -ne 0,
  else
    tps=`echo $DP | cut -d ' ' -f${fields[$i-1]}`
    echo -ne $tps,
  fi  

  tps=`echo $UT | cut -d ' ' -f${fields[$i-1]}`
  echo -ne $tps,
  
  tps=`echo $FP | cut -d ' ' -f${fields[$i-1]}`
  echo -ne $tps

  echo
done




==> figures/eval-plots/gen_csv_search.sh <==
#!/bin/bash
# $1 - dataset: ycsb, longlat, tpce, longitudes, fb, or lognormal

dataset=$1

APEX=`grep "cumulative throughput" alex-$dataset-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
FF=`grep "cumulative throughput" fastfair-$dataset-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
BZ=`grep "cumulative throughput" bztree-$dataset-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
LB=`grep "cumulative throughput" lbtree-$dataset-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
DP=`grep "cumulative throughput" dptree-$dataset-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
UT=`grep "cumulative throughput" utree-$dataset-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
FP=`grep "cumulative throughput" fptree-$dataset-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`

threads=(1 2 4 8 16 24)

echo "Threads,APEX,LB+-Tree,FAST+FAIR,BzTree,DPTree,uTree,FPTree"

# field 1, 4, 7, ... corresponds to search op
fields=(1 4 7 10 13 16)

for i in 1 2 3 4 5 6; do
  echo -ne ${threads[$i-1]},

  tps=`echo $APEX | cut -d ' ' -f${fields[$i-1]}`
  echo -ne $tps,

  tps=`echo $LB| cut -d ' ' -f${fields[$i-1]}`
  echo -ne $tps,

  tps=`echo $FF| cut -d ' ' -f${fields[$i-1]}`
  echo -ne $tps,

  tps=`echo $BZ| cut -d ' ' -f${fields[$i-1]}`
  echo -ne $tps,
   
  if [ $dataset == "longlat" ] || [ $dataset == "longitudes" ]; then
    echo -ne 0,
  else
    tps=`echo $DP | cut -d ' ' -f${fields[$i-1]}`
    echo -ne $tps,
  fi  
 
  tps=`echo $UT| cut -d ' ' -f${fields[$i-1]}`
  echo -ne $tps,
  
  tps=`echo $FP| cut -d ' ' -f${fields[$i-1]}`
  echo -ne $tps
  echo
done

APEX=`grep "cumulative throughput" hyper-alex-$dataset-search.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
FF=`grep "cumulative throughput" hyper-fastfair-$dataset-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
BZ=`grep "cumulative throughput" hyper-bztree-$dataset-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
LB=`grep "cumulative throughput" hyper-lbtree-$dataset-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
DP=`grep "cumulative throughput" hyper-dptree-$dataset-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
UT=`grep "cumulative throughput" hyper-utree-$dataset-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
FP=`grep "cumulative throughput" hyper-fptree-$dataset-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`


threads=(32 48)
fields=(1 4)
fields_apex_bz=(1 3)

for i in 1 2; do
  echo -ne ${threads[$i-1]},

  tps=`echo $APEX | cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $LB| cut -d ' ' -f${fields[$i-1]}`
  echo -ne $tps,

  tps=`echo $FF| cut -d ' ' -f${fields[$i-1]}`
  echo -ne $tps,

  tps=`echo $BZ| cut -d ' ' -f${fields_apex_bz[$i-1]}`
  echo -ne $tps,

  if [ $dataset == "longlat" ] || [ $dataset == "longitudes" ]; then
    echo -ne 0,
  else
    tps=`echo $DP | cut -d ' ' -f${fields[$i-1]}`
    echo -ne $tps,
  fi
 
  tps=`echo $UT | cut -d ' ' -f${fields[$i-1]}`
  echo -ne $tps,
  
  tps=`echo $FP | cut -d ' ' -f${fields[$i-1]}`
  echo -ne $tps
  echo
done



==> figures/eval-plots/gen_csv_single_insert_erase.sh <==
#!/bin/bash
# $1 - op: insert or erase

op=$1

dataset=("longitudes" "longlat" "lognormal" "fb" "ycsb" "tpce")
labels=("Longitudes" "Longlat" "Lognormal" "FB" "YCSB" "TPC-E")

echo "Dataset,APEX,LB+-Tree,FAST+FAIR,BzTree,uTree,FPTree,DPTree"

for i in 0 1 2 3 4 5; do
  d=${dataset[$i]}
  echo -ne ${labels[$i]},

  APEX=`grep "cumulative throughput" alex-$d-$op.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
  tps=`echo $APEX | cut -d ' ' -f1`
  echo -ne $tps,

  LB=`grep "cumulative throughput" lbtree-$d-$op.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
  tps=`echo $LB| cut -d ' ' -f1`
  echo -ne $tps,

  FF=`grep "cumulative throughput" fastfair-$d-$op.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
  tps=`echo $FF| cut -d ' ' -f1`
  echo -ne $tps,

  BZ=`grep "cumulative throughput" bztree-$d-$op.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
  tps=`echo $BZ| cut -d ' ' -f1`
  echo -ne $tps,

  UT=`grep "cumulative throughput" utree-$d-$op.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
  tps=`echo $UT| cut -d ' ' -f1`
  echo -ne $tps,

  FP=`grep "cumulative throughput" fptree-$d-$op.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
  tps=`echo $FP| cut -d ' ' -f1`
  echo -ne $tps,

  if [ $op == 'erase' ] || [ $i -eq 0 ] || [ $i -eq 1 ] 
  then
    echo -ne "0"
  else
    DP=`grep "cumulative throughput" dptree-$d-$op.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
    tps=`echo $DP| cut -d ' ' -f1`
    echo -ne $tps
  fi

  echo
done



==> figures/eval-plots/gen_csv_single_range.sh <==
#!/bin/zsh

dataset=("longitudes" "longlat" "lognormal" "fb" "ycsb" "tpce")
labels=("Longitudes" "Longlat" "Lognormal" "FB" "YCSB" "TPC-E")

echo "Dataset,APEX,LB+-Tree,FAST+FAIR,BzTree,uTree,FPTree,DPTree"

# field 2 corresponds to single-thread range op
for i in 0 1 2 3 4 5; do
  d=${dataset[$i]}
  echo -ne ${labels[$i]},

  APEX=`grep "cumulative throughput" /Users/weiran/Desktop/CodeSpace/LaTEX/pmtest/new-alex-results/alex-$d-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
  tps=`echo $APEX | cut -d ' ' -f2`
  echo -ne $tps,

  LB=`grep "cumulative throughput" lbtree-$d-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
  tps=`echo $LB| cut -d ' ' -f2`
  echo -ne $tps,

  FF=`grep "cumulative throughput" fastfair-$d-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
  tps=`echo $FF| cut -d ' ' -f2`
  echo -ne $tps,

  BZ=`grep "cumulative throughput" bztree-$d-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
  tps=`echo $BZ| cut -d ' ' -f2`
  echo -ne $tps,

  UT=`grep "cumulative throughput" utree-$d-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
  tps=`echo $UT| cut -d ' ' -f2`
  echo -ne $tps,

  FP=`grep "cumulative throughput" fptree-$d-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
  tps=`echo $FP| cut -d ' ' -f2`
  echo -ne $tps,
  
  if [ $i -eq 0 ] || [ $i -eq 1 ] 
  then
    echo -ne "0"
  else
    DP=`grep "cumulative throughput" dptree-$d-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
    tps=`echo $DP| cut -d ' ' -f2`
    echo -ne $tps
  fi

  echo
done



==> figures/eval-plots/gen_csv_single_search.sh <==
#!/bin/bash

dataset=("longitudes" "longlat" "lognormal" "fb" "ycsb" "tpce")
labels=("Longitudes" "Longlat" "Lognormal" "FB" "YCSB" "TPC-E")

echo "Dataset,APEX,LB+-Tree,FAST+FAIR,BzTree,uTree,FPTree,DPTree"

# field 1 corresponds to single-thread search op
for i in 0 1 2 3 4 5; do
  d=${dataset[$i]}
  echo -ne ${labels[$i]},

  APEX=`grep "cumulative throughput" /Users/weiran/Desktop/CodeSpace/LaTEX/pmtest/new-alex-results/alex-$d-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
  tps=`echo $APEX | cut -d ' ' -f1`
  echo -ne $tps,

  LB=`grep "cumulative throughput" lbtree-$d-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
  tps=`echo $LB| cut -d ' ' -f1`
  echo -ne $tps,

  FF=`grep "cumulative throughput" fastfair-$d-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
  tps=`echo $FF| cut -d ' ' -f1`
  echo -ne $tps,

  BZ=`grep "cumulative throughput" bztree-$d-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
  tps=`echo $BZ| cut -d ' ' -f1`
  echo -ne $tps,

  UT=`grep "cumulative throughput" utree-$d-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
  tps=`echo $UT| cut -d ' ' -f1`
  echo -ne $tps,

  FP=`grep "cumulative throughput" fptree-$d-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
  tps=`echo $FP| cut -d ' ' -f1`
  echo -ne $tps,

  if [ $i -eq 0 ] || [ $i -eq 1 ]; then
    echo -ne "0"
  else
    DP=`grep "cumulative throughput" dptree-$d-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
    tps=`echo $DP| cut -d ' ' -f1`
    echo -ne $tps
  fi

  echo
done



==> figures/eval-plots/gen_csv_single_update.sh <==
#!/bin/bash

dataset=("longitudes" "longlat" "lognormal" "fb" "ycsb" "tpce")
labels=("Longitudes" "Longlat" "Lognormal" "FB" "YCSB" "TPC-E")

echo "Dataset,APEX,LB+-Tree,FAST+FAIR,BzTree,uTree,FPTree,DPTree"

# field 3 corresponds to single-thread update op
for i in 0 1 2 3 4 5; do
  d=${dataset[$i]}
  echo -ne ${labels[$i]},

  APEX=`grep "cumulative throughput" alex-$d-update.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
  tps=`echo $APEX | cut -d ' ' -f1`
  echo -ne $tps,

  LB=`grep "cumulative throughput" lbtree-$d-update.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
  tps=`echo $LB| cut -d ' ' -f1`
  echo -ne $tps,

  FF=`grep "cumulative throughput" fastfair-$d-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
  tps=`echo $FF| cut -d ' ' -f3`
  echo -ne $tps,

  BZ=`grep "cumulative throughput" bztree-$d-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
  tps=`echo $BZ| cut -d ' ' -f3`
  echo -ne $tps,

  UT=`grep "cumulative throughput" utree-$d-update.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
  tps=`echo $UT| cut -d ' ' -f1`
  echo -ne $tps,

  FP=`grep "cumulative throughput" fptree-$d-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
  tps=`echo $FP| cut -d ' ' -f3`
  echo -ne $tps,
  
  if [ $i -eq 0 ] || [ $i -eq 1 ] 
  then
    echo -ne "0"
  else
    DP=`grep "cumulative throughput" dptree-$d-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
    tps=`echo $DP| cut -d ' ' -f3`
    echo -ne $tps
  fi

  echo
done



==> figures/eval-plots/gen_csv_skew_1_lognormal.sh <==
#!/bin/bash

op=$2
dataset=$1

APEX=`grep "cumulative throughput" alex-$dataset-skew-$op.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
FF=`grep "cumulative throughput" fastfair-$dataset-skew-$op.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
BZ=`grep "cumulative throughput" bztree-$dataset-skew-$op.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
LB=`grep "cumulative throughput" lbtree-$dataset-skew-$op.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
DP=`grep "cumulative throughput" dptree-$dataset-skew-$op.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
UT=`grep "cumulative throughput" utree-$dataset-skew-$op.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
FP=`grep "cumulative throughput" fptree-$dataset-skew-$op.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`

#echo $APEX
#echo $FF
#echo $BZ
#echo $LB

theta=(0.6 0.7 0.8 0.9 0.99)

echo "Theta,APEX,LB+-Tree,FAST+FAIR,BzTree,FPTree,uTree,DPTree"

for i in 1 2 3 4 5; do
  echo -ne ${theta[$i-1]},

  tps=`echo $APEX | cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $LB| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $FF| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $BZ| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $FP| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $UT| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $DP| cut -d ' ' -f$i`
  echo -ne $tps

  echo
done



==> figures/eval-plots/gen_csv_skew_1_longlat.sh <==
#!/bin/bash

op=$2
dataset=$1

APEX=`grep "cumulative throughput" alex-$dataset-skew-$op.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
FF=`grep "cumulative throughput" fastfair-$dataset-skew-$op.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
BZ=`grep "cumulative throughput" bztree-$dataset-skew-$op.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
LB=`grep "cumulative throughput" lbtree-$dataset-skew-$op.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
UT=`grep "cumulative throughput" utree-$dataset-skew-$op.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
FP=`grep "cumulative throughput" fptree-$dataset-skew-$op.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`

#echo $APEX
#echo $FF
#echo $BZ
#echo $LB

theta=(0.6 0.7 0.8 0.9 0.99)

echo "Theta,APEX,LB+-Tree,FAST+FAIR,BzTree,FPTree,uTree"

for i in 1 2 3 4 5; do
  echo -ne ${theta[$i-1]},

  tps=`echo $APEX | cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $LB| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $FF| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $BZ| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $FP| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $UT| cut -d ' ' -f$i`
  echo -ne $tps

  echo
done



==> figures/eval-plots/gen_csv_skew_24_lognormal.sh <==
#!/bin/bash
# $1 - dataset: ycsb, longlat, tpce, longitudes, fb, or lognormal
# $2 - workload: mixed02 or mixed05

dataset=$1
workload=$2

APEX=`grep "cumulative throughput" alex-$dataset-skew-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
FF=`grep "cumulative throughput" fastfair-$dataset-skew-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
BZ=`grep "cumulative throughput" bztree-$dataset-skew-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
LB=`grep "cumulative throughput" lbtree-$dataset-skew-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
DP=`grep "cumulative throughput" dptree-$dataset-skew-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
UT=`grep "cumulative throughput" utree-$dataset-skew-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
FP=`grep "cumulative throughput" fptree-$dataset-skew-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`

#echo $APEX
#echo $FF
#echo $BZ
#echo $LB

theta=(0.6 0.7 0.8 0.9 0.99)

echo "Theta,APEX,LB+-Tree,FAST+FAIR,BzTree,FPTree,uTree,DPTree"

for i in 6 7 8 9 10; do
  echo -ne ${theta[$i-6]},

  tps=`echo $APEX | cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $LB| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $FF| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $BZ| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $FP| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $UT| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $DP| cut -d ' ' -f$i`
  echo -ne $tps

  echo
done



==> figures/eval-plots/gen_csv_skew_24_longlat.sh <==
#!/bin/bash
# $1 - dataset: ycsb, longlat, tpce, longitudes, fb, or lognormal
# $2 - workload: mixed02 or mixed05

dataset=$1
workload=$2

APEX=`grep "cumulative throughput" alex-$dataset-skew-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
FF=`grep "cumulative throughput" fastfair-$dataset-skew-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
BZ=`grep "cumulative throughput" bztree-$dataset-skew-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
LB=`grep "cumulative throughput" lbtree-$dataset-skew-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
UT=`grep "cumulative throughput" utree-$dataset-skew-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
FP=`grep "cumulative throughput" fptree-$dataset-skew-$workload.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`

#echo $APEX
#echo $FF
#echo $BZ
#echo $LB

theta=(0.6 0.7 0.8 0.9 0.99)

echo "Theta,APEX,LB+-Tree,FAST+FAIR,BzTree,FPTree,uTree"

for i in 6 7 8 9 10; do
  echo -ne ${theta[$i-6]},

  tps=`echo $APEX | cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $LB| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $FF| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $BZ| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $FP| cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $UT| cut -d ' ' -f$i`
  echo -ne $tps

  echo
done



==> figures/eval-plots/gen_csv_smo.sh <==
#!/bin/bash
# Effect of ndoe size on SMO: APEX vs. large node size (16MB)
# $1 - dataset: lognormal or ycsb

dataset=$1

APEX=`grep "cumulative throughput" alex-$dataset-insert.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
BIG=`grep "cumulative throughput" alex-$dataset-insert-largeSMO.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`

threads=(1 2 4 8 16 24)

echo "Threads,Adaptive,Static"

for i in 1 2 3 4 5 6; do
  echo -ne ${threads[$i-1]},

  tps=`echo $APEX | cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $BIG | cut -d ' ' -f$i`
  echo -ne $tps

  echo
done



==> figures/eval-plots/gen_csv_smo_cost_longitudes.sh <==
#!/bin/bash
# Effect of DRAM: compare APEX vs. a version of APEX that's pure PM

APEX_smo_cost=`grep "cumulative throughput" alex-longitudes-insert-SMO.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
APEX_basic_insert=`grep "cumulative throughput" alex-longitudes-insert-basic.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
lbtree_smo_cost=`grep "cumulative throughput" lbtree-longitudes-insert-SMO.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
lbtree_basic_insert=`grep "cumulative throughput" lbtree-longitudes-insert-basic.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`

#echo $APEX
#echo $FF
#echo $BZ
#echo $LB

threads=(1 2 4 8 16 24)

echo "Threads,APEX (SMO cost),APEX (basic insert), LB+-Tree (SMO cost), APEX (basic insert)"

for i in 1 2 3 4 5 6; do
  echo -ne ${threads[$i-1]},

  tps=`echo $APEX_smo_cost | cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $APEX_basic_insert | cut -d ' ' -f$i`
  echo -ne $tps,
  
  tps=`echo $lbtree_smo_cost | cut -d ' ' -f$i`
  echo -ne $tps,
  
  tps=`echo $lbtree_basic_insert | cut -d ' ' -f$i`
  echo -ne $tps

  echo
done



==> figures/eval-plots/gen_csv_smo_cost_longlat.sh <==
#!/bin/bash
# Emphasize the cost of SMO

APEX_smo_cost=`grep "cumulative throughput" alex-longlat-insert-SMO.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
APEX_basic_insert=`grep "cumulative throughput" alex-longlat-insert-basic.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
lbtree_smo_cost=`grep "cumulative throughput" lbtree-longlat-insert-SMO.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
lbtree_basic_insert=`grep "cumulative throughput" lbtree-longlat-insert-basic.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`

#echo $APEX
#echo $FF
#echo $BZ
#echo $LB

threads=(1 2 4 8 16 24)

echo "Threads,APEX (SMO cost),APEX (basic insert), LB+-Tree (SMO cost), APEX (basic insert)"

for i in 1 2 3 4 5 6; do
  echo -ne ${threads[$i-1]},

  tps=`echo $APEX_smo_cost | cut -d ' ' -f$i`
  echo -ne $tps,

  tps=`echo $APEX_basic_insert | cut -d ' ' -f$i`
  echo -ne $tps,
  
  tps=`echo $lbtree_smo_cost | cut -d ' ' -f$i`
  echo -ne $tps,
  
  tps=`echo $lbtree_basic_insert | cut -d ' ' -f$i`
  echo -ne $tps

  echo
done



==> figures/eval-plots/gen_csv_update.sh <==
#!/bin/bash
# $1 - dataset: ycsb, longlat, tpce, longitudes, fb, or lognormal

dataset=$1

APEX=`grep "cumulative throughput" alex-$dataset-update.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
FF=`grep "cumulative throughput" fastfair-$dataset-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
BZ=`grep "cumulative throughput" bztree-$dataset-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
LB=`grep "cumulative throughput" lbtree-$dataset-update.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
DP=`grep "cumulative throughput" dptree-$dataset-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
UT=`grep "cumulative throughput" utree-$dataset-update.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
FP=`grep "cumulative throughput" fptree-$dataset-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`


#echo $APEX
#echo $FF
#echo $BZ
#echo $LB

threads=(1 2 4 8 16 24)

echo "Threads,APEX,LB+-Tree,FAST+FAIR,BzTree,DPTree,uTree,FPTree"

# field 3, 6, 9, ... corresponds to update op
fields=(3 6 9 12 15 18)
ulfields=(1 2 3 4 5 6)

for i in 1 2 3 4 5 6; do
  echo -ne ${threads[$i-1]},

  tps=`echo $APEX | cut -d ' ' -f${ulfields[$i-1]}`
  echo -ne $tps,

  tps=`echo $LB| cut -d ' ' -f${ulfields[$i-1]}`
  echo -ne $tps,

  tps=`echo $FF| cut -d ' ' -f${fields[$i-1]}`
  echo -ne $tps,

  tps=`echo $BZ| cut -d ' ' -f${fields[$i-1]}`
  echo -ne $tps,
  
  if [ $dataset == "longlat" ] || [ $dataset == "longitudes" ]; then
    echo -ne 0,
  else
    tps=`echo $DP| cut -d ' ' -f${fields[$i-1]}`
    echo -ne $tps,
  fi

  tps=`echo $UT| cut -d ' ' -f${ulfields[$i-1]}`
  echo -ne $tps,

  tps=`echo $FP| cut -d ' ' -f${fields[$i-1]}`
  echo -ne $tps
  echo
done

# ../../../pmtest/hyper/hyper-bztree-fb-full.data
APEX=`grep "cumulative throughput" hyper-alex-$dataset-update.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
FF=`grep "cumulative throughput" hyper-fastfair-$dataset-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
BZ=`grep "cumulative throughput" hyper-bztree-$dataset-update.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
LB=`grep "cumulative throughput" hyper-lbtree-$dataset-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
DP=`grep "cumulative throughput" hyper-dptree-$dataset-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
UT=`grep "cumulative throughput" hyper-utree-$dataset-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
FP=`grep "cumulative throughput" hyper-fptree-$dataset-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`

threads=(32 48)
fields=(3 6)
fields_apex_bz=(1 2)

for i in 1 2; do
  echo -ne ${threads[$i-1]},

  tps=`echo $APEX | cut -d ' ' -f${fields_apex_bz[$i-1]}`
  echo -ne $tps,

  tps=`echo $LB| cut -d ' ' -f${fields[$i-1]}`
  echo -ne $tps,

  tps=`echo $FF| cut -d ' ' -f${fields[$i-1]}`
  echo -ne $tps,

  tps=`echo $BZ| cut -d ' ' -f${fields_apex_bz[$i-1]}`
  echo -ne $tps,
  
  if [ $dataset == "longlat" ] || [ $dataset == "longitudes" ]; then
    echo -ne 0,
  else
    tps=`echo $DP | cut -d ' ' -f${fields[$i-1]}`
    echo -ne $tps,
  fi
  
  tps=`echo $UT | cut -d ' ' -f${fields[$i-1]}`
  echo -ne $tps,
  
  tps=`echo $FP | cut -d ' ' -f${fields[$i-1]}`
  echo -ne $tps

  echo
done





==> figures/eval-plots/gen_payload_lognormal_csv.sh <==
methods=(alex bztree lbtree fastfair dptree fptree utree)
payloads=(8 16 32 64 128)

echo "payload-size,APEX,BZTree,LBTree,FASTFAIR,DPTree,FPTree,uTree"

echo -ne "8 (inline),"
for method in ${methods[@]}; do
    filename=$method-lognormal-full.data
    CMD=`grep "cumulative throughput" $filename | cut -d$'\t' -f3 | cut -d ' ' -f1`
    tps=`echo $CMD | cut -d ' ' -f16`  # 16 for 24 thread search
    if [ $method == "utree" ]; then
        echo -ne $tps
    else
        echo -ne $tps,
    fi
done

echo

for i in 1 2 3 4 5; do
    echo -ne ${payloads[$i-1]},
    for method in ${methods[@]}; do
        filename=$method-lognormal-varpayload-search.data
        CMD=`grep "cumulative throughput" $filename | cut -d$'\t' -f3 | cut -d ' ' -f1`
        tps=`echo $CMD | cut -d ' ' -f${i}`
        if [ $method == "utree" ]; then
            echo -ne $tps
        else
            echo -ne $tps,
        fi
    done
    echo   
done  


==> figures/eval-plots/gen_payload_longlat_csv.sh <==
methods=(alex bztree lbtree fastfair dptree fptree utree)
payloads=(8 16 32 64 128)

echo "payload-size,APEX,BZTree,LBTree,FASTFAIR,DPTree,FPTree,uTree"

echo -ne "8 (inline),"
for method in ${methods[@]}; do
    if [ $method == "dptree" ]; then
	echo -ne 0,
    else
    	filename=$method-longlat-full.data
    	CMD=`grep "cumulative throughput" $filename | cut -d$'\t' -f3 | cut -d ' ' -f1`
    	tps=`echo $CMD | cut -d ' ' -f16`  # 16 for 24 thread search
    	if [ $method == "utree" ]; then
        	echo -ne $tps
    	else
        	echo -ne $tps,
    	fi
    fi
done

echo

for i in 1 2 3 4 5; do
    echo -ne ${payloads[$i-1]},
    for method in ${methods[@]}; do
    	if [ $method == "dptree" ]; then
		echo -ne 0,
    	else
        	filename=$method-longlat-varpayload-search.data
        	CMD=`grep "cumulative throughput" $filename | cut -d$'\t' -f3 | cut -d ' ' -f1`
        	tps=`echo $CMD | cut -d ' ' -f${i}`
        	if [ $method == "utree" ]; then
            		echo -ne $tps
        	else
            		echo -ne $tps,
        	fi
	fi
    done
    echo   
done  


==> figures/eval-plots/gen_pure_dram_insert_csv.sh <==
#!/bin/bash
# $1 - dataset: ycsb, longlat, tpce, longitudes, fb, or lognormal

dataset=$1

PMEM=`grep "cumulative throughput" alex-$dataset-insert.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
DRAM=`grep "cumulative throughput" dram-alex-$dataset-insert.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`


threads=(1 2 4 8 16 24)

echo "Threads,PMEM,DRAM"

for i in 1 2 3 4 5 6; do
  echo -ne ${threads[$i-1]},

  tps=`echo $PMEM | cut -d ' ' -f$i`
  echo -ne $tps,


  tps=`echo $DRAM | cut -d ' ' -f$i`
  echo -ne $tps

  echo
done

PMEM=`grep "cumulative throughput" hyper-alex-$dataset-insert.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
DRAM=`grep "cumulative throughput" hyper-dram-alex-$dataset-insert.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`

threads=(32 48)
fields=(1 2)

for i in 1 2; do
  echo -ne ${threads[$i-1]},

  tps=`echo $PMEM | cut -d ' ' -f${fields[$i-1]}`
  echo -ne $tps,

  tps=`echo $DRAM | cut -d ' ' -f${fields[$i-1]}`
  echo -ne $tps

  echo
done



==> figures/eval-plots/gen_pure_dram_search_csv.sh <==
#!/bin/bash
# $1 - dataset: ycsb, longlat, tpce, longitudes, fb, or lognormal

dataset=$1

PMEM=`grep "cumulative throughput" alex-$dataset-full.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
DRAM=`grep "cumulative throughput" dram-alex-$dataset-search.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`


threads=(1 2 4 8 16 24)

echo "Threads,PMEM,DRAM"

# field 1, 4, 7, ... corresponds to search op
fields=(1 4 7 10 13 16)

for i in 1 2 3 4 5 6; do
  echo -ne ${threads[$i-1]},

  tps=`echo $PMEM | cut -d ' ' -f${fields[$i-1]}`
  echo -ne $tps,


  tps=`echo $DRAM | cut -d ' ' -f$i`
  echo -ne $tps

  echo
done

PMEM=`grep "cumulative throughput" hyper-alex-$dataset-search.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`
DRAM=`grep "cumulative throughput" hyper-dram-alex-$dataset-search.data  | cut -d$'\t' -f3 | cut -d ' ' -f1`

threads=(32 48)
fields=(1 2)

for i in 1 2; do
  echo -ne ${threads[$i-1]},

  tps=`echo $PMEM | cut -d ' ' -f${fields[$i-1]}`
  echo -ne $tps,

  tps=`echo $DRAM| cut -d ' ' -f${fields[$i-1]}`
  echo -ne $tps

  echo
done


==> figures/factor_analyze/node_size/gen_dn_in.sh <==
bash ./gen_node_size_csv.sh DN insert > /Users/weiran/Desktop/CodeSpace/LaTEX/apex-plot/figures/dn_in_fig/csv/dn-insert.csv
bash ./gen_node_size_csv.sh DN search > /Users/weiran/Desktop/CodeSpace/LaTEX/apex-plot/figures/dn_in_fig/csv/dn-search.csv
bash ./gen_node_size_csv.sh IN insert > /Users/weiran/Desktop/CodeSpace/LaTEX/apex-plot/figures/dn_in_fig/csv/in-insert.csv
bash ./gen_node_size_csv.sh IN search > /Users/weiran/Desktop/CodeSpace/LaTEX/apex-plot/figures/dn_in_fig/csv/in-search.csv

==> figures/factor_analyze/node_size/gen_node_size_csv.sh <==
#!/bin/bash
# $1: DN, IN
# $2 - query type: insert, search

type=$1
op=$2

size=(4KB 32KB 256KB 2MB 16MB)

if [ $op == "insert" ]; then
  echo "Max-$type-Size, throughput (Mops/s)"
else
  echo "Max-$type-Size, throughput (Mops/s), Avg-tree-depth"
fi



for i in 1 2 3 4 5; do
  echo -ne ${size[$i-1]},
  filename=$type-${size[$i-1]}-alex-lognormal-$op.data
  
  CMD=`grep "cumulative throughput" $filename | cut -d$'\t' -f3 | cut -d ' ' -f1`
  tps=`echo $CMD | cut -d ' ' -f2`
  echo -ne $tps

  if [ $op == "search" ]; then
    echo -ne ","
    CMD=`grep "The Everage Node depth per key is" $filename | cut -d$' ' -f8` 
    tps=`echo $CMD | cut -d ' ' -f1`
    echo -ne $tps
  fi


  echo
done



==> figures/factor_analyze/probing/gen_all_probes.sh <==
bash gen_probing_csv.sh longlat search > /Users/weiran/Desktop/CodeSpace/LaTEX/apex-plot/figures/longlat-longitudes/csv/longlat-search.csv
bash gen_probing_csv.sh longitudes search > /Users/weiran/Desktop/CodeSpace/LaTEX/apex-plot/figures/longlat-longitudes/csv/longitudes-search.csv
bash gen_probing_csv.sh longitudes insert > /Users/weiran/Desktop/CodeSpace/LaTEX/apex-plot/figures/longlat-longitudes/csv/longitudes-insert.csv
bash gen_probing_csv.sh longitudes range > /Users/weiran/Desktop/CodeSpace/LaTEX/apex-plot/figures/longlat-longitudes/csv/longitudes-range.csv

==> figures/factor_analyze/probing/gen_probing_csv.sh <==
dataset=$1
op=$2

echo "probing-length,Throughput"
for i in 1 2 3 4 5; do
  filename=$((4*2**i))-alex-$dataset-$op.data
  
  CMD=`grep "cumulative throughput" $filename | cut -d$'\t' -f3 | cut -d ' ' -f1`
  tps=`echo $CMD | cut -d ' ' -f2`
  echo -ne $((4*2**i)),$tps

#   if [ $op == "search" ]; then
#     echo -ne ","
#     CMD=`grep "The Everage Node depth per key is" $filename | cut -d$' ' -f8` 
#     tps=`echo $CMD | cut -d ' ' -f1`
#     echo -ne $tps
#   fi


  echo
done

==> figures/factor_analyze/stash_coefficient/gen_all_csv.sh <==
#!/bin/bash

datasets=(longitudes longlat)
ops=(insert search)

for dataset in ${datasets[@]}; do
    echo "Generating csv for $dataset"
    for op in ${ops[@]}; do
	    echo "Generating for $op" 
         bash gen_csv.sh $dataset $op > ./csv/$dataset-$op.csv
    done
done

==> figures/factor_analyze/stash_coefficient/gen_csv.sh <==
dataset=$1
op=$2
ratios=(1 1.5 2 3 4 5) 

echo "Stash coefficient, Throughput"

for ratio in ${ratios[@]}; do
    filename=./data/alex-${dataset}-${op}-SCO-${ratio}.data
    # echo "Extracting ${filename}"

    CMD=`grep "cumulative throughput" $filename | cut -d$'\t' -f3 | cut -d ' ' -f1`
    tps=`echo $CMD | cut -d ' ' -f2`
    echo -ne $ratio,$tps

    echo
done

==> figures/factor_analyze/stash_ratio/gen_all_csv.h <==
#!/bin/bash

datasets=(longitudes longlat)
ops=(insert search)
our=(17.6e+06 71.86e+06 15.46e+06 52.3e+06)
i=0

for dataset in ${datasets[@]}; do
    echo "Generating csv for $dataset"
    for op in ${ops[@]}; do
	    echo "Generating for $op" 
         bash gen_csv.sh $dataset $op > ./csv/$dataset-$op.csv
         echo "our,${our[$i]}" >> ./csv/$dataset-$op.csv
         i=$i+1
    done
done


==> figures/factor_analyze/stash_ratio/gen_csv.sh <==
#!/bin/bash
# $1 - dataset: longlat, longitudes

dataset=$1
op=$2
ratios=(0 01 02 03 05 07 09)
real_ratios=(0 0.1 0.2 0.3 0.5 0.7 0.9)

echo "Stash ratio, Throughput"
i=0
for ratio in ${ratios[@]}; do
    filename=./data/alex-${dataset}-${op}-${ratio}.data
    # echo "Extracting ${filename}"

    CMD=`grep "cumulative throughput" $filename | cut -d$'\t' -f3 | cut -d ' ' -f1`
    tps=`echo $CMD | cut -d ' ' -f2`
    echo -ne ${real_ratios[$i]},$tps

    echo
    i=$i+1
done


